Photometric brown-dwarf classification. II. A homogeneous sample of 1361 L and T dwarfs brighter than J = 17.5 with accurate spectral types

We present a homogeneous sample of 1361 L and T dwarfs brighter than J = 17.5 (of which 998 are new), from an effective area of 3070 deg2, classified by the photo-type method to an accuracy of one spectral sub-type using izYJHKW1W2 photometry from SDSS+UKIDSS+WISE. Other than a small bias in the early L types, the sample is shown to be effectively complete to the magnitude limit, for all spectral types L0 to T8. The nature of the bias is an incompleteness estimated at 3% because peculiar blue L dwarfs of type L4 and earlier are classified late M. There is a corresponding overcompleteness because peculiar red (likely young) late M dwarfs are classified early L. Contamination of the sample is confirmed to be small: so far spectroscopy has been obtained for 19 sources in the catalogue and all are confirmed to be ultracool dwarfs. We provide coordinates and izYJHKW1W2 photometry of all sources. We identify an apparent discontinuity, $\Delta$m $\sim$ 0.4 mag., in the Y-K colour between spectral types L7 and L8. We present near-infrared spectra of nine sources identified by photo-type as peculiar, including a new low-gravity source ULAS J005505.68+013436.0, with spectroscopic classification L2{$\gamma$}. We provide revised izYJHKW1W2 template colours for late M dwarfs, types M7 to M9.

==> anc/ReadMe <==
J/A+A/vol/page   Photometric brown-dwarf classification II.    (Skrzypek+, 2016)
================================================================================
Photometric brown-dwarf classification II. A homogeneous sample of
1361 L and T dwarfs brighter than J = 17.5 with accurate spectral types
     N. Skrzypek, S.J. Warren, J.K. Faherty
    <Astron. Astrophys. vol, page (2016)>
    =2016A&A...VVV.ppppI     (SIMBAD/NED BibCode)
================================================================================
Keywords: Catalogs - Surveys - Stars:low-mass - browndwarfs

Description:

    Table 3 (L dwarfs) and Table 4 (T dwarfs) provide coordinates and
    photometry of the 1281 L dwarfs and 80 T dwarfs, J<17.5, found by
    Skrzypek et al. 2016 using the photo-type classification
    method. Coordinates and photometry in izYJHKW1W2 (on the Vega
    system) is provided, as well as the photo-type classification, and
    any existing spectroscopic classification in the literature.

File Summary:
--------------------------------------------------------------------------------
  Filename   Lrecl  Records   Explanations
--------------------------------------------------------------------------------
ReadMe         80       .     This file
table3.dat    147    1281     List of L dwarfs
table4.dat    147      80     List of T dwarfs
--------------------------------------------------------------------------------

Byte-by-byte Description (# headlines): table3.dat table4.dat
--------------------------------------------------------------------------------
   Bytes  Format Units  Label     Explanations
--------------------------------------------------------------------------------
   1-  24  A24   ---    IAU_name  Right ascension, declination (J2000)
  26-  30  F5.2  mag    i         SDSS i (in Vega)
  32-  36  F5.2  mag    ierr      SDSS i error (in Vega)
  38-  42  F5.2  mag    z         SDSS z (in Vega)
  44-  48  F5.2  mag    zerr      SDSS z error (in Vega)
  50-  54  F5.2  mag    Y         UKIDSS Y (in Vega)
  56-  60  F5.2  mag    Yerr      UKIDSS Y error (in Vega)
  62-  66  F5.2  mag    J         UKIDSS J (in Vega)
  68-  72  F5.2  mag    Jerr      UKIDSS J error (in Vega)
  74-  78  F5.2  mag    H         UKIDSS H (in Vega)
  80-  84  F5.2  mag    Herr      UKIDSS H error (in Vega)
  86-  90  F5.2  mag    K         UKIDSS K (in Vega)
  92-  96  F5.2  mag    Kerr      UKIDSS K error (in Vega)
  98- 102  F5.2  mag    W1        WISE W1 (in Vega)
 104- 108  F5.2  mag    W1err     WISE W1 error (in Vega)
 110- 114  F5.2  mag    W2        WISE W2 (in Vega)
 116- 120  F5.2  mag    W2err     WISE W2 error (in Vega)
 122- 128  A7    ---    PhT       Photo-type classification
 130- 136  F7.2  ---    chi2      chi2 value from photo-type classification 
 138- 144  A7    ---    SpT       Spectral type given in literature
 146- 147  I2    ---    Ref       Paper it was spectroscopically classified in	

--------------------------------------------------------------------------------

Note (1):     99 or 99.00 indicates no data available
     (2):     In table3.dat, many of the spectral types in ref (6) are
              not from a spectrum, rather are estimated from
              colours. These are designated uncertain e.g. L3:      
--------------------------------------------------------------------------------

References:
  The addition of the "BibCode" (a 19-digit such as 1994A&AS..103..135A
  used by SIMBAD, NED, and ADS Abstract Services) would help to generate
  links to the appropriate papers.
================================================================================
(End)          Nat Skrzypek [Imperial College London]           25-February-2016


==> anc/table3.dat <==
# IAU_name i ierr z zerr y yerr j jerr h herr k kerr w1 w1err w2 w2err PhT chi2 SpT Ref
ULAS J000005.87+152354.4 21.30  0.13 19.50  0.12 18.47  0.04 17.27  0.03 16.51  0.03 15.92  0.03 99.00 99.00 99.00 99.00     L2:    2.22      99 99
ULAS J000100.45+065259.6 18.62  0.02 16.56  0.02 15.70  0.01 14.76  0.01 14.08  0.01 13.54  0.01 13.33  0.02 13.02  0.03      L0    5.62      99 99
ULAS J000112.24+153534.3 19.92  0.04 17.99  0.03 16.88  0.01 15.46  0.01 14.48  0.01 13.62  0.01 12.97  0.02 12.54  0.02   L5.5p   55.82      L4 11
ULAS J000131.90+073528.1 21.02  0.06 19.08  0.06 18.13  0.03 17.18  0.02 16.43  0.03 15.90  0.03 15.65  0.05 15.38  0.10      L0    3.75      99 99
ULAS J000158.77+020759.6 20.77  0.06 18.62  0.04 17.75  0.02 16.59  0.01 15.94  0.01 15.36  0.01 15.06  0.04 14.80  0.07      L1    3.78      99 99
ULAS J000301.44+110218.4 20.52  0.05 18.49  0.04 17.60  0.02 16.60  0.01 15.91  0.02 15.35  0.02 15.08  0.04 14.84  0.07      L0    1.79      99 99
ULAS J000317.74+134519.5 20.66  0.07 18.82  0.06 17.87  0.03 16.95  0.02 16.27  0.02 15.75  0.02 15.40  0.04 15.20  0.09      L0    6.08      99 99
ULAS J000334.77-001258.8 20.68  0.06 18.74  0.04 17.90  0.03 16.69  0.02 15.88  0.02 15.21  0.02 14.86  0.03 14.68  0.06      L2    8.45   L1.5:  6
ULAS J000449.16+071036.2 20.82  0.06 18.81  0.04 17.98  0.04 16.93  0.02 16.26  0.03 15.70  0.02 15.34  0.04 15.07  0.08    L0.5    1.60      99 99
ULAS J000456.50+045131.1 22.01  0.31 19.77  0.19 18.98  0.07 17.47  0.03 16.64  0.03 15.92  0.02 15.28  0.04 15.14  0.10    L4.5    6.23      99 99
ULAS J000555.68+093554.9 20.47  0.07 18.29  0.05 17.38  0.02 16.34  0.01 15.76  0.01 15.23  0.01 14.96  0.04 14.63  0.06      L0    5.83      99 99
ULAS J000646.79+151225.7 20.64  0.06 18.57  0.06 17.57  0.02 16.21  0.01 15.38  0.01 14.70  0.01 14.15  0.03 13.90  0.04      L4    4.40     L4:  6
ULAS J000655.45+023635.6 20.77  0.05 18.59  0.05 17.70  0.02 16.29  0.01 15.37  0.01 14.65  0.01 14.09  0.03 13.78  0.04    L4.5    6.17      99 99
ULAS J000740.29+014318.3 21.07  0.07 19.06  0.05 18.12  0.04 16.77  0.02 16.00  0.02 15.24  0.01 14.72  0.03 14.34  0.06      L4    5.42      99 99
ULAS J000812.84+080642.1 20.69  0.05 18.65  0.04 17.62  0.03 16.56  0.02 15.86  0.02 15.32  0.02 14.96  0.04 14.61  0.06    L1.5    5.12      99 99
ULAS J000949.60+062525.1 21.46  0.09 19.28  0.06 18.28  0.04 16.99  0.02 16.25  0.02 15.73  0.02 15.14  0.04 15.12  0.09    L2.5   14.84      99 99
ULAS J001201.55+014137.9 21.48  0.16 19.42  0.08 18.41  0.05 17.24  0.03 16.55  0.03 15.98  0.02 15.60  0.05 15.51  0.11    L1.5    4.54      99 99
ULAS J001234.13+111623.2 21.31  0.12 19.72  0.14 18.53  0.05 17.47  0.03 16.86  0.04 16.26  0.04 15.82  0.05 15.68  0.16      L1    7.47      99 99
ULAS J001306.32+050851.2 20.91  0.09 19.04  0.09 18.10  0.03 16.75  0.02 15.72  0.01 14.91  0.01 14.33  0.03 13.97  0.04     L5p   25.83      99 99
ULAS J001334.74+110940.0 20.29  0.05 18.14  0.04 16.98  0.01 15.73  0.01 14.84  0.01 14.10  0.01 13.61  0.03 13.24  0.03    L4.5   10.36      99 99
ULAS J001514.83+024803.9 19.71  0.03 17.70  0.03 16.81  0.01 15.76  0.01 15.10  0.01 14.48  0.01 14.10  0.03 13.78  0.04      L1    4.05      99 99
ULAS J001530.83+070148.2 19.67  0.03 17.57  0.02 16.70  0.01 15.74  0.01 15.16  0.01 14.60  0.01 14.33  0.03 14.00  0.04      L0    6.21      99 99
ULAS J001608.49-004302.2 20.82  0.06 18.62  0.04 17.70  0.02 16.30  0.01 15.34  0.01 14.51  0.01 13.84  0.03 13.39  0.03    L5.5   19.70    L5.5 11
ULAS J001804.88+121511.2 21.39  0.12 19.36  0.10 18.53  0.04 17.48  0.03 16.86  0.03 16.29  0.04 15.91  0.06 15.73  0.15    L0.5    1.71      99 99
ULAS J001851.67+044044.5 21.14  0.11 19.26  0.10 18.43  0.04 17.32  0.03 16.72  0.03 16.21  0.03 15.96  0.06 15.53  0.13      L0    2.96      99 99
ULAS J001917.08+024820.7 19.83  0.03 17.84  0.04 16.92  0.01 15.98  0.01 15.34  0.01 14.78  0.01 14.50  0.03 14.27  0.05      L0    3.39      99 99
ULAS J001950.04+031529.6 19.47  0.03 17.51  0.03 16.62  0.01 15.66  0.01 14.91  0.01 14.37  0.01 14.18  0.03 13.91  0.04      L0    5.96      99 99
ULAS J002030.82+140845.5 21.52  0.12 19.38  0.08 18.52  0.04 17.35  0.02 16.52  0.03 15.89  0.03 15.34  0.04 15.24  0.11      L3    3.50      99 99
ULAS J002058.50+063609.0 20.82  0.07 18.97  0.06 17.90  0.03 16.97  0.02 16.35  0.02 15.81  0.03 15.55  0.05 15.52  0.12      L0   10.61      99 99
ULAS J002110.55+000413.4 21.14  0.07 19.18  0.07 18.28  0.04 17.24  0.03 16.60  0.03 16.04  0.03 15.76  0.05 15.77  0.16      L0    3.05      99 99
ULAS J002138.89+002605.6 21.03  0.08 19.24  0.07 18.64  0.06 17.34  0.03 16.59  0.03 16.09  0.03 15.76  0.05 15.35  0.10      L1   19.95    L1.5 10
ULAS J002327.75+110948.0 21.01  0.09 19.13  0.07 18.07  0.03 16.87  0.02 16.10  0.02 15.51  0.02 15.08  0.04 14.91  0.07    L2.5    6.02      99 99
ULAS J002346.34+071544.0 21.26  0.07 19.20  0.06 18.27  0.04 17.24  0.03 16.55  0.03 16.02  0.03 15.83  0.05 15.42  0.11    L0.5    3.62      99 99
ULAS J002419.42+144817.5 21.11  0.09 19.05  0.07 18.09  0.04 17.05  0.02 16.33  0.03 15.78  0.03 15.25  0.04 15.00  0.09    L1.5    6.05      99 99
ULAS J002554.18+073729.8 20.26  0.04 18.29  0.04 17.36  0.02 16.42  0.02 15.65  0.01 15.13  0.01 14.85  0.03 14.65  0.06      L0    5.49      99 99
ULAS J002640.45+063215.1 18.55  0.02 16.46  0.02 15.52  0.01 14.42  0.01 13.76  0.01 13.23  0.01 12.96  0.03 12.68  0.03    L0.5    8.07      L0 28
ULAS J002645.42+110439.9 21.22  0.10 19.06  0.07 18.22  0.03 17.26  0.02 16.64  0.02 16.10  0.03 15.84  0.05 15.53  0.14      L0    3.65      99 99
ULAS J002741.97+050341.8 20.03  0.04 18.18  0.04 17.18  0.01 16.14  0.01 15.52  0.01 14.94  0.01 14.62  0.03 14.07  0.05      L1   18.18    M9.5 14
ULAS J002751.47+051140.9 21.29  0.12 19.30  0.11 18.38  0.03 17.15  0.02 16.45  0.02 15.79  0.02 15.37  0.04 15.27  0.10      L2    3.21      99 99
ULAS J002839.52+150141.5 21.33  0.10 18.98  0.07 18.02  0.04 16.55  0.02 15.45  0.02 14.60  0.01 13.89  0.03 13.53  0.04     L7p   31.05    L4.5 18
ULAS J002845.37+113154.9 19.76  0.03 17.65  0.03 16.85  0.01 15.85  0.01 15.27  0.01 14.78  0.01 14.44  0.03 14.09  0.05      L0    9.36      99 99
ULAS J002924.20+030320.5 19.48  0.03 17.49  0.02 16.61  0.01 15.63  0.01 14.96  0.01 14.44  0.01 14.19  0.03 13.93  0.04      L0    2.86      99 99
ULAS J003012.47+045412.0 21.58  0.12 19.29  0.08 18.30  0.03 16.94  0.02 16.04  0.01 15.25  0.01 14.63  0.03 14.23  0.05    L5.5    1.81      99 99
ULAS J003114.19+104750.6 20.42  0.06 18.29  0.04 17.32  0.01 16.26  0.01 15.62  0.01 14.98  0.01 14.66  0.03 14.31  0.06    L1.5    6.78      99 99
ULAS J003128.13+114208.1 21.61  0.17 19.33  0.09 18.60  0.05 17.29  0.02 16.61  0.02 15.99  0.03 15.64  0.05 15.36  0.14      L2    4.53      99 99
ULAS J003205.34+021858.6 18.27  0.02 16.38  0.03 15.44  0.01 14.22  0.01 13.45  0.01 12.80  0.01 12.46  0.02 12.22  0.03      L2    7.66    L1.5  2
ULAS J003259.51+141037.2 22.72  0.41 18.89  0.07 17.83  0.03 16.65  0.02 15.69  0.01 15.00  0.01 14.29  0.03 13.73  0.04      L9    5.03      L8 20
ULAS J003342.97-010034.1 21.12  0.09 19.38  0.09 18.34  0.06 17.31  0.04 16.56  0.04 15.81  0.03 15.62  0.05 15.40  0.11    L1.5   11.01      99 99
ULAS J003550.62+061558.6 19.16  0.03 17.16  0.03 16.25  0.01 15.26  0.01 14.64  0.01 14.10  0.01 13.78  0.03 13.51  0.04      L0    1.26      99 99
ULAS J003556.76+081522.0 22.00  0.26 19.48  0.13 18.65  0.03 17.31  0.02 16.45  0.03 15.85  0.02 15.20  0.04 14.89  0.09      L4    4.34      99 99
ULAS J003655.43+045538.5 21.06  0.08 19.12  0.08 18.36  0.03 17.34  0.02 16.69  0.03 16.11  0.03 15.57  0.05 15.28  0.10    L0.5   18.45      99 99
ULAS J003820.46+032347.0 21.26  0.09 19.29  0.07 18.32  0.03 17.23  0.02 16.61  0.02 16.10  0.03 15.76  0.05 15.54  0.14    L0.5    2.08      99 99
ULAS J003844.01+134339.0 19.97  0.04 17.88  0.03 16.95  0.01 15.89  0.01 15.28  0.01 14.77  0.01 14.43  0.03 14.25  0.05      L0    6.15      L1  5
ULAS J003933.36+100142.8 21.04  0.09 19.00  0.08 18.06  0.03 16.88  0.02 16.10  0.02 15.47  0.02 14.93  0.04 14.67  0.08      L3    2.29      99 99
ULAS J004103.77+092319.9 21.01  0.08 19.24  0.07 18.31  0.04 17.35  0.02 16.58  0.03 15.93  0.03 15.67  0.05 15.42  0.14    L0.5   12.19      99 99
ULAS J004150.38+071021.9 21.08  0.07 19.18  0.07 18.22  0.03 16.89  0.02 16.10  0.02 15.36  0.02 14.99  0.04 14.77  0.09      L3    8.67      99 99
ULAS J004154.44+134134.0 18.43  0.02 16.35  0.02 15.39  0.01 14.37  0.01 13.76  0.01 13.21  0.01 12.88  0.02 12.59  0.03    L0.5    5.19      L0  5
ULAS J004244.56+052559.4 21.42  0.15 19.50  0.11 18.41  0.04 17.15  0.03 16.38  0.02 15.80  0.02 15.49  0.05 15.16  0.11    L2.5    8.29      99 99
ULAS J004259.29+114209.8 18.60  0.02 16.49  0.02 15.65  0.01 14.70  0.01 14.09  0.01 13.51  0.01 13.25  0.02 12.92  0.03      L0    5.66      99 99
ULAS J004350.11+092842.3 20.34  0.05 18.30  0.03 17.47  0.02 16.27  0.01 15.48  0.01 14.84  0.01 14.52  0.03 14.29  0.05      L2    4.23      99 99
ULAS J004350.54+015237.7 21.14  0.10 18.92  0.06 18.11  0.03 16.99  0.02 16.28  0.02 15.81  0.02 15.47  0.05 15.25  0.10    L0.5    5.14      99 99
ULAS J004403.37+022810.7 21.78  0.15 19.53  0.10 18.69  0.04 17.06  0.02 15.89  0.02 14.83  0.01 14.02  0.03 13.45  0.04     L7p  208.39      99 99
ULAS J004615.56+025159.6 18.30  0.02 16.22  0.02 15.38  0.01 14.35  0.01 13.79  0.01 13.26  0.01 13.00  0.03 12.69  0.03      L0    6.25      99 99
ULAS J004648.07+160807.9 19.46  0.04 17.53  0.04 16.62  0.01 15.62  0.01 14.97  0.01 14.42  0.01 14.16  0.03 13.89  0.04      L0    1.38      99 99
ULAS J004648.46+071517.2 18.15  0.01 15.99  0.03 14.89  0.01 13.82  0.01 13.17  0.01 12.51  0.01 12.09  0.02 11.64  0.02   L2.5p   23.86      M9 15
ULAS J004715.71+145206.2 20.82  0.08 18.99  0.07 18.04  0.03 17.04  0.02 16.44  0.02 15.92  0.02 15.53  0.05 15.49  0.12      L0    6.47      99 99
ULAS J004735.98+032828.5 21.26  0.10 19.44  0.09 18.51  0.04 17.36  0.03 16.66  0.03 16.08  0.03 15.97  0.06 15.50  0.15    L0.5    7.55      99 99
ULAS J004844.95+012322.8 19.20  0.02 17.23  0.03 16.32  0.01 15.28  0.01 14.56  0.01 13.96  0.01 13.60  0.03 13.27  0.03      L1    4.18      99 99
ULAS J004928.44+044059.7 21.26  0.12 18.00  0.04 16.90  0.01 15.77  0.01 14.80  0.01 14.13  0.01 13.43  0.03 12.96  0.03      L9    9.91      L9  9
ULAS J004928.62+123441.1 21.12  0.10 19.03  0.07 18.30  0.03 17.26  0.02 16.71  0.03 16.09  0.03 15.78  0.05 15.50  0.12      L0    4.34      99 99
ULAS J004931.69-002058.6 20.72  0.05 18.66  0.04 17.65  0.02 16.52  0.01 15.80  0.01 15.17  0.01 14.82  0.04 14.41  0.06      L2    4.10   L2.5:  6
ULAS J004935.15+080721.1 21.66  0.23 19.58  0.15 18.57  0.04 17.45  0.03 16.77  0.05 16.10  0.03 15.86  0.06 15.90  0.17    L1.5    7.03      99 99
ULAS J005015.61+101243.1 21.09  0.08 19.37  0.10 18.17  0.03 16.70  0.02 15.86  0.02 15.08  0.01 14.57  0.03 14.22  0.05   L4.5p   21.62      99 99
ULAS J005040.74+121949.1 20.91  0.08 18.80  0.06 18.04  0.03 16.92  0.02 16.28  0.02 15.73  0.03 15.30  0.04 14.99  0.08      L1    4.64      99 99
ULAS J005211.57-000625.8 21.02  0.07 18.97  0.06 18.00  0.03 16.85  0.02 16.12  0.01 15.45  0.02 15.17  0.04 14.92  0.09      L2    3.56      99 99
ULAS J005212.28+001216.4 21.08  0.07 18.73  0.05 17.87  0.03 16.54  0.02 15.81  0.01 15.21  0.01 14.67  0.03 14.35  0.06      L3   10.75      L2 19
ULAS J005406.64-003103.0 19.73  0.03 17.72  0.02 16.86  0.01 15.63  0.01 14.92  0.01 14.30  0.01 14.00  0.03 13.76  0.05    L1.5    3.76      L1  5
ULAS J005505.68+013436.0 20.67  0.07 18.75  0.06 17.71  0.02 16.37  0.01 15.29  0.01 14.40  0.01 13.71  0.03 13.25  0.03     L6p   60.76      99 99
ULAS J005548.21-003632.9 21.58  0.12 19.22  0.07 18.48  0.05 17.44  0.03 16.71  0.04 16.27  0.04 15.87  0.06 15.60  0.17    L0.5    8.09      99 99
ULAS J005604.33+121510.7 21.72  0.15 19.32  0.09 18.54  0.04 17.50  0.03 16.75  0.04 16.29  0.04 15.88  0.05 15.57  0.14      L1    6.93      99 99
ULAS J005635.54-010351.3 21.20  0.08 19.05  0.06 18.29  0.05 17.30  0.03 16.67  0.03 16.13  0.03 15.75  0.05 15.60  0.18      L0    4.28      99 99
ULAS J005636.22-011132.5 21.86  0.24 19.43  0.08 18.46  0.06 17.46  0.03 17.00  0.05 16.50  0.05 16.05  0.06 15.76  0.18      L0   13.21    L1.5 10
ULAS J005639.47+024914.2 21.36  0.13 19.21  0.27 18.30  0.03 17.28  0.02 16.58  0.03 16.11  0.03 99.00 99.00 99.00 99.00     L0:    3.12      99 99
ULAS J005711.48+100307.9 21.20  0.13 19.32  0.11 18.47  0.04 17.21  0.03 16.49  0.03 15.89  0.03 15.53  0.05 15.09  0.09      L2    3.71      99 99
ULAS J005900.42+103422.4 21.19  0.10 19.21  0.07 18.31  0.03 17.29  0.02 16.62  0.03 16.14  0.03 15.79  0.05 15.77  0.15      L0    3.06      99 99
ULAS J005925.13+144404.5 20.78  0.07 18.67  0.05 17.83  0.03 16.90  0.02 16.26  0.02 15.74  0.02 15.43  0.04 15.06  0.08      L0    5.82     L0:  6
ULAS J005935.54+150905.6 20.21  0.05 18.14  0.04 17.32  0.02 16.30  0.01 15.72  0.01 15.18  0.01 14.90  0.03 14.60  0.06      L0    4.02      M9  3
ULAS J010000.02+090955.8 21.57  0.18 19.53  0.12 18.77  0.06 17.40  0.03 16.57  0.03 15.83  0.03 15.41  0.04 15.14  0.10    L3.5    4.84      99 99
ULAS J010129.06+110100.0 20.42  0.06 18.52  0.05 17.59  0.02 16.64  0.01 15.97  0.02 15.42  0.02 15.15  0.04 14.99  0.08      L0    5.04      99 99
ULAS J010153.12+152819.8 19.23  0.03 17.26  0.02 16.31  0.01 15.31  0.01 14.68  0.01 14.15  0.01 13.78  0.03 13.51  0.03      L0    3.93   M9.5:  6
ULAS J010202.08+035541.4 22.37  0.31 18.99  0.07 17.90  0.02 16.72  0.02 15.70  0.01 15.01  0.01 14.22  0.03 13.65  0.04    L8.5    5.44      99 99
ULAS J010407.74-005328.5 21.27  0.09 18.84  0.05 17.86  0.03 16.53  0.01 15.79  0.02 15.22  0.02 14.68  0.03 14.47  0.06     L3p   20.25      L5 19
ULAS J010453.20+104023.0 21.62  0.21 19.65  0.14 18.63  0.06 17.24  0.03 16.40  0.02 15.71  0.02 15.22  0.04 14.93  0.07      L4    4.43      99 99
ULAS J010524.66+030700.8 20.84  0.08 18.83  0.06 17.94  0.03 16.96  0.02 16.33  0.02 15.84  0.02 15.61  0.05 15.19  0.10      L0    4.92      99 99
ULAS J010527.55+100018.1 21.21  0.12 19.45  0.13 18.49  0.04 17.38  0.02 16.66  0.03 16.11  0.03 15.98  0.05 15.78  0.13    L0.5    9.02      99 99
ULAS J010635.57+055734.0 19.56  0.04 17.76  0.03 16.77  0.01 15.88  0.01 15.16  0.01 14.62  0.01 14.30  0.03 14.15  0.05      L0   12.84      99 99
ULAS J010652.66+131256.0 20.54  0.06 18.61  0.05 17.64  0.02 16.49  0.01 15.91  0.02 15.40  0.02 15.07  0.03 14.72  0.06    L0.5    5.47      99 99
ULAS J010807.96+022837.5 21.44  0.10 19.33  0.08 18.34  0.04 17.02  0.02 16.13  0.02 15.43  0.01 14.98  0.04 14.66  0.07      L4    3.98      99 99
ULAS J010907.51+062559.0 18.58  0.02 16.58  0.02 15.65  0.01 14.49  0.01 13.85  0.01 13.27  0.01 12.79  0.02 12.48  0.03    L1.5    5.57      99 99
ULAS J011005.81+041510.4 21.82  0.47 19.34  0.10 18.50  0.05 17.34  0.03 16.65  0.03 16.12  0.03 99.00 99.00 99.00 99.00     L1:    1.68      99 99
ULAS J011151.89-010534.1 21.93  0.15 19.81  0.10 18.64  0.06 17.34  0.03 16.53  0.03 15.93  0.03 15.43  0.04 15.01  0.09    L3.5    9.25    L3.5 29
ULAS J011201.84+131659.3 20.69  0.13 18.48  0.04 17.60  0.02 16.63  0.02 15.90  0.02 15.34  0.02 99.00 99.00 99.00 99.00   L0.5:    4.38      99 99
ULAS J011218.06+124152.8 21.38  0.12 19.69  0.11 18.54  0.05 17.43  0.04 16.77  0.03 16.24  0.04 15.78  0.05 15.35  0.10    L1.5    8.87      99 99
ULAS J011245.87+132658.8 20.93  0.06 18.76  0.04 18.01  0.03 16.99  0.02 16.30  0.02 15.76  0.02 15.48  0.04 15.25  0.09      L0    3.48      99 99
ULAS J011306.19+124804.6 20.52  0.04 18.43  0.03 17.59  0.02 16.69  0.01 16.03  0.02 15.46  0.02 15.20  0.04 14.95  0.08      L0    7.00      99 99
ULAS J011309.88+125522.8 21.17  0.07 19.16  0.06 18.38  0.03 17.36  0.02 16.73  0.04 16.25  0.04 15.88  0.05 15.59  0.13      L0    3.66      99 99
ULAS J011358.06+073000.3 21.29  0.09 19.19  0.08 18.36  0.04 17.35  0.02 16.74  0.03 16.18  0.03 16.03  0.06 15.71  0.14      L0    4.15      99 99
ULAS J011424.28+032253.8 21.14  0.09 19.25  0.08 18.32  0.03 17.09  0.02 16.38  0.02 15.80  0.02 15.57  0.05 15.39  0.10    L1.5    8.88      99 99
ULAS J011551.96+140258.5 21.15  0.08 18.97  0.05 18.10  0.03 17.14  0.02 16.54  0.03 15.97  0.03 15.61  0.05 15.91  0.16      L0   14.34      99 99
ULAS J011558.21+071255.1 21.11  0.13 19.34  0.12 18.24  0.04 17.24  0.02 16.57  0.02 16.11  0.03 15.76  0.05 15.57  0.12      L0    4.54      99 99
ULAS J011816.77+141841.5 20.90  0.07 18.90  0.06 18.04  0.04 16.98  0.03 16.28  0.02 15.66  0.02 15.45  0.04 15.25  0.10    L0.5    3.14      L1  7
ULAS J011845.50+152942.6 20.22  0.05 18.25  0.04 17.26  0.02 16.27  0.01 15.65  0.01 15.05  0.01 14.76  0.03 14.39  0.05    L0.5    4.56     L0:  6
ULAS J011942.99+112244.8 21.53  0.14 19.25  0.08 18.45  0.04 17.37  0.02 16.65  0.03 16.08  0.03 99.00 99.00 99.00 99.00     L1:    2.49      99 99
ULAS J011955.25+130153.9 21.18  0.11 19.31  0.09 18.39  0.05 17.37  0.03 16.62  0.03 16.17  0.03 15.79  0.05 15.74  0.15    L0.5    4.76      99 99
ULAS J012051.60+070104.1 20.38  0.04 18.47  0.05 17.60  0.02 16.45  0.01 15.72  0.01 15.10  0.01 14.77  0.03 14.55  0.06    L1.5    4.38      99 99
ULAS J012052.60+151827.2 20.18  0.05 18.17  0.03 17.11  0.02 16.09  0.01 15.50  0.01 14.92  0.01 14.60  0.03 14.24  0.05    L0.5    9.54      99 99
ULAS J012126.99+015803.6 20.49  0.05 18.49  0.04 17.68  0.03 16.72  0.02 15.88  0.02 15.44  0.02 15.08  0.04 14.88  0.07      L0    9.05      99 99
ULAS J012139.53+024724.0 19.04  0.03 17.04  0.03 16.20  0.01 15.20  0.01 14.54  0.01 13.99  0.01 13.77  0.03 13.55  0.03      L0    5.66      99 99
ULAS J012217.00+033122.0 99.00 99.00 17.50  0.02 16.44  0.01 15.35  0.01 14.74  0.01 14.20  0.01 99.00 99.00 99.00 99.00     L1:    7.79      99 99
ULAS J012218.51+141055.9 21.26  0.10 19.11  0.07 18.38  0.05 17.30  0.03 16.68  0.03 16.13  0.03 16.05  0.06 15.66  0.13      L0    8.27      99 99
ULAS J012236.32+153339.3 20.36  0.06 18.29  0.04 17.26  0.02 16.27  0.01 15.66  0.01 15.07  0.01 14.80  0.03 14.42  0.05    L0.5    8.57      L0  3
ULAS J012237.06+070557.8 21.32  0.10 19.14  0.07 18.24  0.03 17.09  0.02 16.35  0.02 15.79  0.02 15.46  0.04 15.57  0.13    L1.5   12.01      99 99
ULAS J012323.75+011602.0 21.46  0.10 19.15  0.06 18.19  0.03 17.05  0.02 16.28  0.03 15.68  0.02 15.34  0.04 15.18  0.08      L2    9.92      99 99
ULAS J012406.54+140441.8 20.40  0.05 18.32  0.04 17.32  0.02 16.21  0.01 15.48  0.01 14.89  0.01 14.55  0.03 14.23  0.05      L2    5.07      99 99
ULAS J012418.96+055025.5 20.73  0.10 18.62  0.06 17.77  0.03 16.59  0.01 15.96  0.01 15.40  0.01 15.02  0.04 14.65  0.06      L1    4.15      99 99
ULAS J012424.69+133510.8 21.00  0.08 19.07  0.07 18.14  0.04 17.07  0.03 16.45  0.03 15.99  0.03 15.55  0.05 15.23  0.09    L0.5    5.01      99 99
ULAS J012503.24+084049.5 20.58  0.08 18.45  0.05 17.54  0.02 16.61  0.01 15.90  0.02 15.38  0.02 15.11  0.04 14.94  0.08      L0    5.23      99 99
ULAS J012527.08+122803.5 20.56  0.06 18.68  0.04 17.70  0.02 16.55  0.01 15.86  0.01 15.26  0.01 15.00  0.04 14.77  0.08      L1    5.35      99 99
ULAS J012621.13+142805.9 21.86  0.17 19.92  0.15 18.99  0.08 17.46  0.04 16.15  0.02 15.11  0.01 14.23  0.03 13.69  0.03     L7p  201.99      L2 19
ULAS J012743.58+135421.3 21.83  0.17 19.09  0.07 17.97  0.03 16.77  0.02 15.91  0.02 15.18  0.01 14.47  0.03 14.14  0.04      L5   12.51      L5  5
ULAS J012756.86+011005.8 21.33  0.10 19.28  0.07 18.23  0.05 17.08  0.03 16.37  0.03 15.89  0.03 99.00 99.00 99.00 99.00   L1.5:    6.05      99 99
ULAS J013028.53+154016.7 22.84  0.58 19.75  0.18 18.32  0.04 17.07  0.02 16.23  0.02 15.60  0.02 14.87  0.03 14.49  0.06    L9.5   12.71      99 99
ULAS J013215.42+081406.0 21.16  0.10 19.21  0.08 18.23  0.03 17.30  0.02 16.65  0.02 16.12  0.03 15.87  0.06 15.78  0.16      L0    5.49      99 99
ULAS J013243.81+055232.2 20.96  0.09 18.77  0.07 17.76  0.02 16.41  0.01 15.48  0.01 14.75  0.01 14.23  0.03 13.94  0.04    L4.5    5.96      L5 29
ULAS J013307.34+015744.6 21.31  0.09 19.34  0.07 18.56  0.04 17.41  0.03 16.84  0.04 16.32  0.04 16.12  0.06 15.96  0.15      L0    6.69      99 99
ULAS J013334.82+070653.1 21.51  0.13 19.41  0.08 18.66  0.04 17.47  0.03 16.90  0.04 16.29  0.03 15.77  0.05 15.47  0.12    L1.5    7.97      99 99
ULAS J013402.78+050812.8 20.09  0.05 18.21  0.04 17.23  0.02 16.02  0.01 15.25  0.01 14.62  0.01 14.27  0.03 13.98  0.04      L2    5.23      L2 16
ULAS J013444.07+145741.8 20.83  0.08 18.79  0.06 17.76  0.03 16.75  0.02 16.17  0.02 15.63  0.02 15.43  0.04 15.22  0.10      L0    9.60      99 99
ULAS J013633.19+065500.4 20.94  0.07 18.82  0.05 18.00  0.03 17.01  0.02 16.31  0.02 15.77  0.02 15.54  0.05 15.26  0.09      L0    2.41      99 99
ULAS J013640.53+013318.1 20.90  0.08 18.91  0.05 18.01  0.03 16.94  0.02 16.31  0.02 15.73  0.02 99.00 99.00 99.00 99.00   L0.5:    0.25      99 99
ULAS J013937.66+015216.2 21.92  0.17 19.73  0.11 18.88  0.06 17.44  0.03 16.64  0.03 15.92  0.02 15.39  0.04 14.95  0.07      L4    5.19      99 99
ULAS J013958.03+111456.9 21.29  0.11 19.39  0.09 18.44  0.04 17.31  0.02 16.64  0.03 16.05  0.03 15.76  0.05 15.58  0.14      L1    1.65      99 99
ULAS J014047.31+141319.0 19.64  0.04 17.63  0.03 16.69  0.01 15.63  0.01 15.04  0.01 14.46  0.01 14.09  0.03 13.82  0.04    L0.5    2.75     L0:  6
ULAS J014126.50+100134.1 21.89  0.30 19.78  0.16 18.42  0.05 17.13  0.02 16.26  0.02 15.52  0.02 14.79  0.03 14.48  0.06    L5.5    5.61      99 99
ULAS J014256.77+000326.9 21.08  0.14 18.98  0.06 17.87  0.03 16.86  0.02 16.25  0.02 15.68  0.02 15.16  0.04 14.92  0.07    L1.5   14.59      99 99
ULAS J014323.92+051049.8 20.79  0.10 18.97  0.07 17.87  0.02 16.48  0.01 15.56  0.01 14.83  0.01 14.17  0.03 13.83  0.04      L5   14.61      99 99
ULAS J014432.09+080307.2 20.89  0.08 19.00  0.06 18.05  0.03 17.11  0.02 16.54  0.03 16.05  0.03 15.70  0.05 15.07  0.09      L0   18.59      99 99
ULAS J014443.72+102526.3 22.39  0.26 19.62  0.11 18.45  0.04 17.31  0.02 16.32  0.03 15.62  0.02 14.89  0.03 14.55  0.06      L8    8.19      99 99
ULAS J014552.70+042014.9 20.72  0.08 18.72  0.06 17.77  0.02 16.68  0.01 16.02  0.02 15.38  0.01 15.09  0.04 14.86  0.07      L1    1.69      99 99
ULAS J014658.13+002132.7 20.41  0.04 18.48  0.04 17.59  0.03 16.46  0.02 15.92  0.02 15.39  0.02 15.19  0.04 14.85  0.06      L0    6.27      L0  7
ULAS J014847.31+103738.0 20.73  0.07 18.76  0.06 17.90  0.02 16.94  0.01 16.21  0.02 15.69  0.02 15.42  0.04 15.25  0.09      L0    3.32      99 99
ULAS J014854.75+062411.3 20.67  0.06 18.67  0.05 17.89  0.03 16.75  0.02 16.12  0.02 15.54  0.02 15.31  0.04 14.95  0.07    L0.5    2.93      99 99
ULAS J014956.31+001647.8 21.06  0.07 19.18  0.08 18.21  0.04 17.18  0.03 16.53  0.03 15.99  0.03 15.67  0.04 15.52  0.12      L0    2.29    L0.5 10
ULAS J015002.85+135237.7 20.81  0.07 18.84  0.06 17.81  0.03 16.65  0.02 15.92  0.02 15.28  0.02 14.95  0.03 14.65  0.05      L2    2.54      99 99
ULAS J015005.18+055618.1 21.12  0.08 19.23  0.08 18.34  0.04 17.42  0.03 16.63  0.03 16.04  0.03 15.85  0.05 15.50  0.13      L0    8.23      99 99
ULAS J015050.13+083716.1 19.83  0.05 17.76  0.03 17.00  0.01 15.99  0.01 15.30  0.01 14.76  0.01 14.50  0.03 14.27  0.05      L0    4.35      99 99
ULAS J015129.32+113129.5 21.86  0.18 19.10  0.07 18.24  0.03 16.80  0.02 15.74  0.01 14.90  0.01 14.26  0.03 13.97  0.04    L6.5   15.84      99 99
ULAS J015141.01-005156.5 19.29  0.03 17.30  0.04 16.23  0.01 15.02  0.01 14.28  0.01 13.65  0.01 13.14  0.04 12.85  0.04      L3    5.06      99 99
ULAS J015250.12+043224.2 21.52  0.12 19.54  0.10 18.84  0.05 17.47  0.03 16.61  0.03 15.98  0.03 15.60  0.04 15.27  0.09      L3    9.59      99 99
ULAS J015507.33+030957.7 21.28  0.09 19.38  0.08 18.24  0.04 17.29  0.03 16.59  0.03 16.07  0.03 15.62  0.04 15.31  0.09      L1    9.00      99 99
ULAS J015551.07-004457.4 20.86  0.06 18.74  0.04 17.95  0.03 16.88  0.02 16.31  0.02 15.76  0.02 15.44  0.04 15.15  0.08      L0    2.20      99 99
ULAS J015636.96+020512.1 20.90  0.06 18.85  0.05 17.98  0.03 16.88  0.02 16.30  0.02 15.72  0.02 15.46  0.04 15.17  0.09      L0    1.79      99 99
ULAS J015737.41+095011.8 20.37  0.06 18.38  0.04 17.45  0.02 16.46  0.01 15.79  0.01 15.27  0.01 14.88  0.03 14.65  0.06    L0.5    3.16      99 99
ULAS J015907.26+091313.6 20.34  0.06 18.35  0.06 17.52  0.02 16.40  0.01 15.68  0.01 15.11  0.01 14.84  0.03 14.54  0.05      L1    1.99      99 99
ULAS J015923.11+154129.6 19.91  0.04 17.87  0.03 16.98  0.01 15.84  0.01 15.16  0.01 14.53  0.01 14.21  0.03 13.94  0.04    L1.5    0.75      99 99
ULAS J020009.99+103734.6 21.54  0.13 19.68  0.11 18.74  0.07 17.41  0.03 16.69  0.02 15.97  0.03 15.65  0.04 15.54  0.11    L2.5    8.31      99 99
ULAS J020022.60+051608.5 22.40  0.35 19.99  0.15 18.82  0.05 17.50  0.03 16.82  0.03 16.27  0.04 15.58  0.04 15.69  0.13      L3   19.26      99 99
ULAS J020048.95+072117.7 20.85  0.09 18.72  0.07 17.74  0.02 16.56  0.01 15.90  0.02 15.30  0.01 14.79  0.03 14.51  0.05      L2    6.06      99 99
ULAS J020205.92+092816.0 21.16  0.14 18.95  0.08 18.13  0.04 16.96  0.02 16.28  0.02 15.79  0.02 15.36  0.04 15.25  0.09      L1    5.03      99 99
ULAS J020503.66+125142.0 20.35  0.05 17.99  0.04 17.02  0.01 15.56  0.01 14.51  0.01 13.64  0.01 12.94  0.02 12.56  0.02   L6.5p   34.03      L5 22
ULAS J020619.10+145222.7 20.97  0.11 18.92  0.06 17.84  0.03 16.89  0.02 16.36  0.03 15.91  0.03 15.53  0.04 15.13  0.07      L0   17.46      99 99
ULAS J020651.30+072314.0 21.02  0.08 19.04  0.06 18.18  0.03 16.99  0.02 16.27  0.02 15.63  0.02 15.27  0.04 14.99  0.07      L2    1.49      99 99
ULAS J020704.14+010229.8 21.09  0.08 19.10  0.06 18.20  0.04 17.02  0.03 16.39  0.03 15.78  0.02 15.57  0.04 15.31  0.09      L1    4.25      99 99
ULAS J020735.73+135554.9 19.40  0.03 17.54  0.03 16.59  0.01 15.37  0.01 14.53  0.01 13.83  0.01 13.49  0.02 13.26  0.03    L2.5   13.59      L3  2
ULAS J020827.53+065427.7 21.34  0.11 19.17  0.08 18.50  0.04 17.48  0.03 16.84  0.03 16.34  0.03 15.94  0.05 15.73  0.13      L0    5.68      99 99
ULAS J020902.33+034645.1 23.17  0.38 19.59  0.10 18.70  0.05 17.34  0.02 16.33  0.02 15.58  0.02 14.91  0.03 14.54  0.05    L6.5    7.91      99 99
ULAS J021021.37+130331.8 21.16  0.09 19.16  0.07 18.26  0.04 17.06  0.02 16.36  0.02 15.74  0.02 15.44  0.04 15.35  0.10    L1.5    5.07      99 99
ULAS J021039.86+002624.3 20.46  0.05 18.48  0.04 17.47  0.02 16.47  0.01 15.82  0.02 15.25  0.01 14.91  0.03 14.70  0.06    L0.5    3.69   L1.5:  6
ULAS J021047.20+035338.1 21.34  0.09 19.31  0.07 18.43  0.04 17.36  0.03 16.88  0.04 16.29  0.04 16.04  0.05 15.85  0.14      L0    5.56      99 99
ULAS J021121.16+025411.9 20.85  0.06 18.83  0.05 17.82  0.03 16.77  0.02 16.06  0.02 15.46  0.02 15.17  0.04 14.90  0.07      L1    4.01      99 99
ULAS J021128.23+141003.6 20.12  0.05 18.16  0.04 17.24  0.02 16.14  0.01 15.44  0.01 14.89  0.01 14.58  0.03 14.38  0.05      L1    3.01      L0  4
ULAS J021136.92+041218.9 21.53  0.14 19.76  0.14 18.75  0.05 17.40  0.03 16.63  0.03 15.94  0.02 15.51  0.04 15.32  0.10      L3    6.21      99 99
ULAS J021242.39+034101.2 18.69  0.02 16.57  0.02 15.72  0.01 14.57  0.01 13.95  0.01 13.43  0.01 13.12  0.02 12.87  0.03    L0.5    5.21      99 99
ULAS J021250.51+002411.8 20.71  0.06 18.69  0.05 17.69  0.02 16.65  0.01 16.04  0.02 15.57  0.02 15.27  0.04 14.97  0.07      L0    6.40     L1:  6
ULAS J021608.54+061931.1 21.29  0.16 19.52  0.11 18.52  0.04 17.39  0.02 16.79  0.03 16.18  0.03 15.97  0.05 15.87  0.13    L0.5    6.15      99 99
ULAS J021642.96+004005.7 21.78  0.15 19.50  0.10 18.41  0.05 17.30  0.03 16.96  0.04 16.51  0.04 15.96  0.05 15.75  0.13     L0p   32.43      99 99
ULAS J021820.03+011835.0 20.90  0.06 18.87  0.05 18.09  0.04 17.09  0.02 16.49  0.03 15.92  0.03 15.61  0.04 15.28  0.09      L0    3.93      99 99
ULAS J021904.48+014237.1 21.30  0.09 19.41  0.09 18.58  0.05 17.27  0.03 16.50  0.03 15.83  0.02 15.45  0.04 15.34  0.09    L2.5    8.47      99 99
ULAS J021922.04+050630.7 19.08  0.02 17.03  0.02 16.02  0.01 14.85  0.01 14.09  0.01 13.45  0.01 12.95  0.02 12.63  0.03      L3    3.67      L1 15
ULAS J022101.23+023143.4 20.63  0.05 18.48  0.05 17.47  0.02 16.09  0.01 15.23  0.01 14.44  0.01 13.89  0.03 13.50  0.03      L5    6.19      99 99
ULAS J022259.49+043333.7 21.16  0.10 19.28  0.09 18.46  0.03 17.31  0.03 16.49  0.02 15.85  0.02 15.60  0.04 15.34  0.09    L1.5    8.82      99 99
ULAS J022325.46+064316.8 20.75  0.06 19.12  0.07 18.09  0.03 16.95  0.02 16.14  0.02 15.47  0.02 15.08  0.03 14.83  0.07      L2   16.57      99 99
ULAS J022349.53+010351.3 21.24  0.12 19.23  0.07 18.26  0.04 17.12  0.02 16.51  0.03 15.93  0.03 15.77  0.05 15.57  0.10    L0.5    8.00      99 99
ULAS J022446.99+065415.6 19.17  0.03 17.37  0.03 16.22  0.01 15.22  0.01 14.55  0.01 13.97  0.01 13.63  0.03 13.30  0.03      L1   13.14      99 99
ULAS J022524.93+071859.6 20.46  0.08 18.67  0.16 17.67  0.02 16.65  0.01 16.10  0.02 15.59  0.02 15.17  0.03 14.90  0.07      L0    7.15      99 99
ULAS J022629.65+012723.9 20.79  0.06 18.83  0.05 17.88  0.03 16.72  0.02 15.98  0.02 15.37  0.02 15.04  0.03 14.79  0.06    L1.5    2.87      99 99
ULAS J022710.58+005536.4 21.59  0.13 19.69  0.10 18.91  0.07 17.49  0.03 16.79  0.03 16.16  0.03 15.68  0.04 15.39  0.09    L2.5    5.68      99 99
ULAS J022927.96-005328.5 21.04  0.08 18.84  0.06 17.81  0.03 16.61  0.02 15.81  0.02 15.15  0.02 14.69  0.03 14.34  0.05    L3.5    5.53      99 99
ULAS J023040.64+071807.6 20.71  0.11 18.97  0.11 17.99  0.03 16.86  0.02 16.19  0.02 15.61  0.02 15.25  0.04 14.94  0.08      L1    3.26      99 99
ULAS J023048.01-002559.8 21.73  0.13 19.49  0.09 18.89  0.07 17.35  0.03 16.63  0.04 16.07  0.04 15.48  0.04 15.43  0.09      L3   15.72      99 99
ULAS J023158.02+055723.5 21.17  0.09 19.11  0.06 18.22  0.03 17.30  0.02 16.59  0.03 15.99  0.02 15.68  0.05 15.60  0.13      L0    5.52      99 99
ULAS J023216.79+031406.5 21.88  0.16 19.60  0.09 18.60  0.04 17.37  0.04 16.39  0.02 15.72  0.02 15.31  0.04 14.98  0.07      L4    7.97      99 99
ULAS J023459.12+050854.2 20.33  0.08 18.59  0.06 17.60  0.02 16.58  0.02 15.92  0.02 15.40  0.02 15.10  0.04 14.72  0.06      L0    7.04      99 99
ULAS J023525.97+034110.9 21.07  0.08 19.21  0.07 18.12  0.03 17.11  0.02 16.38  0.02 15.85  0.02 15.48  0.04 15.29  0.10      L1    5.41      99 99
ULAS J023811.88+051509.2 20.29  1.08 18.28  0.04 17.37  0.02 16.36  0.01 15.65  0.01 15.10  0.01 14.85  0.03 14.66  0.06      L0    4.13      99 99
ULAS J023909.14+002248.7 21.58  0.13 19.56  0.11 18.59  0.06 17.43  0.04 16.80  0.05 16.16  0.04 15.79  0.04 15.59  0.11    L1.5    1.28      99 99
ULAS J023930.43+031850.1 21.33  0.12 19.14  0.10 18.46  0.04 17.46  0.04 16.81  0.03 16.28  0.03 15.91  0.05 15.57  0.12      L0    4.59      99 99
ULAS J024114.85+042047.4 21.06  0.08 19.01  0.06 18.09  0.03 16.99  0.02 16.23  0.03 15.72  0.03 15.53  0.04 15.13  0.09      L1    6.99      99 99
ULAS J024610.23+015644.2 22.02  0.13 19.12  0.05 18.04  0.03 16.85  0.02 15.87  0.02 15.09  0.01 14.29  0.03 13.69  0.04      L8   10.16      99 99
ULAS J024753.77+031203.5 21.39  0.10 19.61  0.09 18.56  0.05 17.36  0.03 16.45  0.03 15.80  0.02 15.44  0.04 15.17  0.10      L3    9.63      99 99
ULAS J024844.72+064601.4 19.84  0.04 17.85  0.03 16.96  0.01 15.91  0.01 15.21  0.01 14.69  0.01 14.41  0.03 14.18  0.04    L0.5    2.54      99 99
ULAS J025000.63+030932.5 20.80  0.06 18.70  0.04 17.75  0.03 16.73  0.02 16.07  0.02 15.50  0.02 15.18  0.03 14.90  0.07    L0.5    3.36      99 99
ULAS J025030.03+033249.0 21.42  0.13 19.38  0.10 18.62  0.05 17.45  0.03 16.79  0.03 16.28  0.04 16.03  0.05 15.99  0.16      L0    5.20      99 99
ULAS J025331.48+023851.3 20.49  0.05 18.46  0.03 17.52  0.02 16.51  0.01 15.90  0.01 15.38  0.02 15.03  0.03 14.88  0.07      L0    3.61      99 99
ULAS J025404.64+064539.7 20.95  0.11 18.97  0.07 18.10  0.03 17.11  0.02 16.45  0.02 15.95  0.03 15.68  0.04 15.41  0.10      L0    1.84      99 99
ULAS J025504.84+005620.0 21.42  0.12 19.59  0.08 18.73  0.05 17.45  0.03 16.69  0.02 16.12  0.03 15.77  0.04 15.32  0.10      L2    6.23      99 99
ULAS J025910.16+062420.5 20.58  0.07 18.67  0.05 17.68  0.02 16.63  0.01 16.04  0.02 15.41  0.02 15.22  0.04 14.88  0.07    L0.5    5.11      99 99
ULAS J030027.77+051354.2 21.59  0.13 19.35  0.08 18.55  0.05 17.30  0.03 16.58  0.03 16.13  0.04 15.71  0.04 15.65  0.11    L1.5   10.08      99 99
ULAS J030152.39+063646.4 20.72  0.08 18.81  0.07 17.97  0.03 16.97  0.02 16.24  0.02 15.70  0.02 15.55  0.04 15.33  0.09      L0    7.67      99 99
ULAS J030224.81+043453.4 21.22  0.09 19.44  0.07 18.40  0.04 17.45  0.02 16.86  0.03 16.32  0.03 15.95  0.05 16.01  0.16      L0    9.19      99 99
ULAS J030424.92-002057.8 21.10  0.08 19.17  0.07 18.17  0.03 17.10  0.03 16.49  0.02 15.89  0.02 15.65  0.04 15.22  0.08    L0.5    3.82      99 99
ULAS J030749.36+051652.7 21.06  0.10 18.91  0.07 18.03  0.03 16.80  0.02 15.90  0.01 15.18  0.01 14.82  0.03 14.64  0.06      L3   10.29      99 99
ULAS J031341.90+044259.3 21.03  0.11 19.38  0.09 18.32  0.03 17.12  0.02 16.31  0.02 15.67  0.02 15.30  0.04 15.08  0.07    L2.5   10.05      99 99
ULAS J031451.72+045346.2 22.00  1.03 19.83  0.12 18.59  0.05 17.30  0.02 16.39  0.02 15.59  0.02 14.84  0.03 14.40  0.05    L7.5    2.80    L5.5 29
ULAS J031740.37+061303.3 20.58  0.07 18.48  0.05 17.48  0.02 16.34  0.01 15.65  0.01 14.99  0.01 14.69  0.03 14.50  0.06    L1.5    7.97      L3  7
ULAS J032047.31+051159.2 20.86  0.07 18.76  0.06 17.96  0.03 16.96  0.02 16.36  0.02 15.83  0.02 15.38  0.04 15.06  0.08      L0    8.69      99 99
ULAS J032104.87-004852.3 21.32  0.08 19.32  0.07 18.41  0.04 17.48  0.02 16.88  0.04 16.38  0.04 15.94  0.05 15.59  0.11      L0    7.64      99 99
ULAS J032143.05+054524.3 22.05  0.25 19.54  0.11 18.56  0.05 17.33  0.03 16.61  0.02 15.97  0.02 15.42  0.04 15.14  0.09      L3    4.87    L5.5 29
ULAS J032254.08+054639.4 21.81  0.16 19.72  0.10 18.73  0.06 17.47  0.03 16.72  0.03 15.96  0.03 15.45  0.04 15.25  0.10    L3.5    1.69      99 99
ULAS J032641.80+044715.7 21.37  0.09 19.50  0.08 18.72  0.05 17.45  0.03 16.54  0.03 15.86  0.02 15.49  0.04 15.30  0.10    L2.5   14.27      99 99
ULAS J032710.69+055102.1 21.35  0.13 19.06  0.08 18.13  0.04 16.84  0.02 16.01  0.01 15.41  0.02 14.81  0.03 14.22  0.05      L4   16.50      99 99
ULAS J032731.60+050844.7 19.30  0.05 17.64  0.03 16.57  0.01 15.33  0.01 14.58  0.01 13.94  0.01 99.00 99.00 99.00 99.00   L2.5:   19.04      99 99
ULAS J032817.46+003257.4 20.21  0.04 18.33  0.04 17.31  0.02 15.94  0.01 15.01  0.01 14.20  0.01 13.66  0.03 13.32  0.03   L4.5p   27.56      L3  5
ULAS J033035.30-002537.1 19.81  0.03 17.47  0.02 16.51  0.01 15.21  0.01 14.49  0.01 13.77  0.01 13.30  0.03 13.03  0.03    L3.5   15.53      L4  5
ULAS J033036.84+042657.7 21.77  0.15 19.45  0.10 18.62  0.04 17.29  0.02 16.44  0.02 15.75  0.02 15.21  0.04 14.82  0.07      L4    1.65      L4 29
ULAS J033044.78+010828.3 20.66  0.28 18.38  0.46 17.23  0.01 16.23  0.01 15.56  0.01 15.01  0.01 99.00 99.00 99.00 99.00   L0.5:    4.34      99 99
ULAS J033202.87+052415.3 21.05  0.09 18.89  0.06 17.99  0.03 16.98  0.02 16.29  0.02 15.74  0.02 15.49  0.05 15.29  0.10    L0.5    4.47      99 99
ULAS J033320.71-002005.7 21.49  0.10 19.29  0.08 18.44  0.03 17.41  0.02 16.79  0.02 16.19  0.03 15.91  0.06 15.62  0.14    L0.5    2.88      99 99
ULAS J033536.16+004746.9 20.67  0.06 18.66  0.05 17.58  0.02 16.50  0.01 15.79  0.02 15.23  0.01 14.88  0.04 14.59  0.06    L1.5    6.11      M9  6
ULAS J033611.97+040739.3 19.95  0.05 17.86  0.04 17.01  0.01 16.05  0.01 15.44  0.01 14.91  0.01 14.58  0.03 14.28  0.05      L0    5.02      99 99
ULAS J033820.93+043800.5 21.26  0.12 19.46  0.13 18.53  0.04 17.50  0.03 16.93  0.03 16.30  0.03 99.00 99.00 99.00 99.00     L0:    2.67      99 99
ULAS J034130.82+042542.7 21.65  0.19 19.39  0.11 18.56  0.04 17.37  0.02 16.74  0.02 16.10  0.03 15.83  0.06 15.55  0.13      L1    2.82      99 99
ULAS J034150.21+042324.9 21.54  0.17 19.25  0.09 18.29  0.03 16.85  0.02 15.95  0.01 15.20  0.01 14.52  0.03 14.18  0.05    L5.5    2.82      L5 29
ULAS J034304.86-000604.0 20.91  0.07 18.74  0.05 17.73  0.02 16.60  0.01 15.84  0.01 15.19  0.01 14.59  0.03 14.23  0.05      L3    9.41      M9  6
ULAS J034353.69+042542.2 21.23  0.12 19.41  0.11 18.46  0.04 17.43  0.02 16.74  0.02 16.17  0.03 16.02  0.06 15.61  0.14      L0    4.09      99 99
ULAS J034408.88+011123.9 18.78  0.02 16.72  0.02 15.70  0.01 14.55  0.01 13.95  0.01 13.45  0.01 13.10  0.02 12.78  0.03      L1   13.28      L1  7
ULAS J034601.03-010653.7 21.28  0.09 19.17  0.06 18.23  0.04 17.09  0.02 16.44  0.02 15.94  0.03 15.55  0.05 15.30  0.10      L1    3.83      99 99
ULAS J035448.55-002742.2 21.04  0.08 18.88  0.05 18.10  0.03 17.14  0.02 16.51  0.02 15.93  0.03 15.05 99.00 15.41  0.10      L0    5.20      L2 15
ULAS J035732.73+010051.4 21.04  0.09 18.78  0.06 17.79  0.02 16.82  0.01 16.16  0.02 15.48  0.01 15.08  0.04 14.63  0.06   L1.5p   20.60      99 99
ULAS J040122.27+005532.7 20.36  0.05 18.40  0.04 17.39  0.02 16.49  0.01 15.73  0.01 15.25  0.01 15.02  0.04 14.78  0.07      L0    8.86      99 99
ULAS J073434.81+274209.7 20.84  0.10 18.97  0.07 18.02  0.02 16.92  0.01 16.29  0.02 15.71  0.02 99.00 99.00 99.00 99.00   L0.5:    1.60      99 99
ULAS J073455.08+264125.0 20.91  0.06 18.95  0.05 17.99  0.02 17.01  0.01 16.37  0.03 15.89  0.03 15.53  0.05 15.14  0.09      L0    3.79      99 99
ULAS J073548.86+272016.2 21.31  0.11 19.40  0.09 18.21  0.03 17.09  0.01 16.34  0.02 15.81  0.02 15.43  0.04 15.09  0.09      L2    9.05      99 99
ULAS J073746.49+270929.8 21.23  0.10 19.21  0.08 18.29  0.03 17.14  0.01 16.40  0.02 15.85  0.02 15.39  0.04 15.31  0.11    L1.5    3.45      99 99
ULAS J073911.89+270953.2 20.92  0.08 18.97  0.06 18.09  0.02 16.92  0.01 16.11  0.02 15.51  0.02 15.23  0.04 15.07  0.09    L1.5    7.75      99 99
ULAS J073925.86+282023.6 21.18  0.09 19.16  0.07 18.25  0.03 17.33  0.02 16.67  0.02 16.14  0.02 15.64  0.05 15.56  0.12      L0    9.24      99 99
ULAS J074027.51+274550.3 20.78  0.07 18.92  0.07 18.60  0.04 17.18  0.02 16.55  0.03 15.95  0.03 15.79  0.07 15.35  0.13     L0p   56.64      99 99
ULAS J074104.38+231637.6 19.97  0.05 18.03  0.03 17.10  0.01 16.04  0.01 15.32  0.01 14.70  0.01 99.00 99.00 99.00 99.00     L1:    2.02      L1 28
ULAS J074151.17+275837.7 21.34  0.12 19.32  0.09 18.36  0.03 17.38  0.02 16.71  0.03 16.16  0.03 15.88  0.05 15.53  0.13      L0    1.99      99 99
ULAS J074428.61+240252.1 20.53  0.04 18.38  0.03 17.60  0.02 16.53  0.01 15.81  0.02 15.22  0.02 14.90  0.03 14.80  0.07    L0.5    7.70     L1:  6
ULAS J074441.65+205921.7 21.50  0.15 19.32  0.09 18.42  0.04 17.41  0.02 16.73  0.03 16.11  0.02 15.93  0.06 15.71  0.15    L0.5    4.13      99 99
ULAS J074515.08+254618.9 20.37  0.05 18.30  0.05 17.52  0.01 16.45  0.01 15.78  0.01 15.24  0.01 14.93  0.04 14.78  0.07      L0    2.94      L0  4
ULAS J074541.39+234157.3 21.66  0.12 19.77  0.09 18.82  0.06 17.49  0.02 16.74  0.04 16.08  0.03 15.51  0.04 15.47  0.11      L3    6.33      99 99
ULAS J074751.51+265847.9 19.55  0.03 17.60  0.02 16.71  0.01 15.72  0.01 15.08  0.01 14.55  0.01 14.32  0.03 14.09  0.05      L0    6.65      M9  3
ULAS J074805.11+270117.5 20.77  0.08 18.88  0.06 17.98  0.02 16.91  0.01 16.17  0.02 15.69  0.02 15.43  0.04 15.15  0.09    L0.5    3.96      99 99
ULAS J074912.67+200558.8 21.27  0.13 19.10  0.08 18.16  0.03 16.97  0.01 16.25  0.02 15.62  0.02 15.32  0.04 15.01  0.09      L2    3.20      99 99
ULAS J074921.95+250306.9 19.66  0.05 17.64  0.03 16.75  0.01 15.80  0.01 15.14  0.01 14.59  0.01 14.24  0.03 14.00  0.05      L0    2.67      99 99
ULAS J075003.31+210309.2 20.88  0.07 18.75  0.06 18.08  0.03 17.02  0.01 16.35  0.02 15.84  0.02 15.52  0.04 15.50  0.11      L0    8.72      99 99
ULAS J075021.21+245814.3 20.98  0.08 18.77  0.05 17.84  0.02 16.68  0.01 15.95  0.02 15.33  0.02 14.97  0.03 14.64  0.06      L2    3.83      99 99
ULAS J075214.49+290304.9 21.76  0.20 19.61  0.12 18.63  0.04 17.36  0.02 16.72  0.03 16.18  0.03 15.83  0.05 15.48  0.12    L1.5    5.79      99 99
ULAS J075332.08+291710.8 19.61  0.04 17.61  0.03 16.65  0.01 15.39  0.01 14.54  0.01 13.80  0.01 13.33  0.03 13.01  0.03    L3.5    4.74      L2 21
ULAS J075505.77+211648.6 20.34  0.07 18.41  0.06 17.35  0.02 16.22  0.01 15.53  0.01 14.92  0.01 14.61  0.03 14.39  0.06    L1.5    5.35     L2:  6
ULAS J075515.20+293444.9 20.94  0.08 18.94  0.06 18.02  0.02 16.81  0.02 16.09  0.02 15.41  0.02 15.13  0.04 14.94  0.09      L2    4.60    L3.5 11
ULAS J075600.40+292429.2 21.27  0.09 19.43  0.08 18.48  0.03 17.47  0.03 16.80  0.03 16.22  0.03 15.96  0.06 15.94  0.17      L0    4.32      99 99
ULAS J075617.72+293611.5 20.73  0.07 18.71  0.05 17.84  0.02 16.78  0.01 16.14  0.02 15.60  0.02 15.32  0.04 14.87  0.07    L0.5    3.43      99 99
ULAS J075656.41+231456.4 22.54  0.30 19.23  0.07 18.16  0.03 16.96  0.01 15.82  0.02 14.99  0.01 14.20  0.03 13.85  0.04     L7p   22.02    L3.5 23
ULAS J075711.75+224058.6 20.24  0.04 18.17  0.04 17.26  0.02 16.12  0.01 15.44  0.01 14.91  0.01 14.59  0.03 14.32  0.05      L1    2.84     L1:  6
ULAS J075738.81+293543.5 18.95  0.06 17.01  0.03 16.11  0.01 15.13  0.01 14.54  0.01 13.99  0.01 13.63  0.03 13.40  0.03      L0    4.60      99 99
ULAS J075754.17+221604.9 21.17  0.09 18.99  0.06 18.12  0.03 16.88  0.01 16.04  0.01 15.34  0.01 14.96  0.04 14.61  0.06      L3    3.09      99 99
ULAS J075910.43+242711.2 19.70  0.03 17.62  0.03 16.77  0.01 15.72  0.01 15.04  0.01 14.52  0.01 14.23  0.03 14.01  0.04    L0.5    3.36      L0  4
ULAS J080012.75+201347.5 20.11  0.04 18.12  0.03 17.12  0.01 16.00  0.01 15.36  0.01 14.79  0.01 99.00 99.00 99.00 99.00     L1:    3.65     L1:  6
ULAS J080046.25+211919.0 20.95  0.07 18.91  0.06 18.22  0.03 17.14  0.02 16.47  0.02 15.92  0.02 15.65  0.05 15.16  0.11      L0    7.30      99 99
ULAS J080118.96+285800.7 99.00 99.00 99.00 99.00 18.66  0.04 17.37  0.02 16.63  0.03 15.96  0.02 15.42  0.04 15.10  0.08     L3:    1.91      99 99
ULAS J080202.86+252719.1 20.93  0.07 18.82  0.06 17.91  0.02 16.63  0.01 15.94  0.02 15.25  0.02 14.78  0.03 14.39  0.06      L3    3.07    L3.5 13
ULAS J080414.45+254737.0 21.08  0.09 19.05  0.08 18.24  0.02 17.10  0.01 16.39  0.03 15.79  0.03 15.68  0.05 15.28  0.10    L0.5    7.25      99 99
ULAS J080419.94+221720.5 20.58  0.07 18.64  0.05 17.73  0.02 16.51  0.01 15.85  0.01 15.20  0.01 14.90  0.04 14.63  0.06    L1.5    2.78     L2:  6
ULAS J080552.86+204249.6 21.46  0.10 19.47  0.09 18.66  0.04 17.35  0.02 16.55  0.03 15.96  0.03 15.54  0.04 15.55  0.12    L2.5    9.10      99 99
ULAS J080631.90+275933.0 20.94  0.08 19.01  0.07 18.17  0.03 17.07  0.02 16.51  0.02 16.01  0.02 15.66  0.05 15.54  0.13      L0    4.25      99 99
ULAS J080909.40+212510.8 21.17  0.10 19.30  0.07 18.39  0.03 17.38  0.02 16.80  0.02 16.21  0.03 15.94  0.05 15.67  0.14      L0    2.44      99 99
ULAS J080910.65+231515.7 22.16  0.30 19.71  0.19 18.53  0.04 17.18  0.01 16.40  0.02 15.70  0.02 99.00 99.00 99.00 99.00     L4:    5.98      99 99
ULAS J081135.60+284157.5 22.44  0.28 19.56  0.10 18.62  0.05 17.42  0.03 16.85  0.03 16.37  0.03 15.89  0.05 15.59  0.13      L1   16.74      99 99
ULAS J081203.42+251531.9 21.23  0.11 19.45  0.11 18.49  0.03 17.34  0.01 16.71  0.03 16.05  0.03 15.76  0.05 15.80  0.16      L1    6.38      99 99
ULAS J081229.66+253341.5 21.19  0.09 19.31  0.10 18.73  0.04 17.48  0.02 16.71  0.03 16.10  0.04 15.71  0.05 15.36  0.10    L1.5   19.94      99 99
ULAS J081303.94+243355.7 20.84  0.09 18.89  0.07 17.76  0.02 16.58  0.01 15.82  0.02 15.17  0.01 99.00 99.00 99.00 99.00     L3:    4.86      99 99
ULAS J081304.57+234906.2 20.50  0.07 18.68  0.07 17.70  0.02 16.74  0.01 16.14  0.02 15.60  0.02 14.96  0.04 14.73  0.07   L0.5p   30.48      99 99
ULAS J081355.57+293550.0 21.78  0.19 19.25  0.09 18.55  0.04 17.37  0.03 16.80  0.03 16.29  0.03 16.15  0.06 15.86  0.14      L0   13.30      99 99
ULAS J081409.07+281908.8 21.30  0.13 19.22  0.09 18.42  0.04 17.31  0.02 16.59  0.02 16.03  0.02 15.76  0.05 15.42  0.10      L1    1.50      99 99
ULAS J081409.44+260250.5 21.47  0.14 19.14  0.08 18.41  0.03 17.24  0.02 16.52  0.03 15.95  0.03 15.60  0.05 15.50  0.12    L1.5    5.92      99 99
ULAS J081540.17+282320.1 20.86  0.09 18.85  0.07 18.03  0.03 17.00  0.02 16.36  0.02 15.88  0.02 99.00 99.00 99.00 99.00     L0:    1.48      99 99
ULAS J081647.85+262241.6 20.83  0.08 18.95  0.07 17.95  0.03 17.06  0.02 16.35  0.03 15.87  0.03 15.60  0.05 15.53  0.12      L0    7.20   M9.5:  6
ULAS J081724.19+074244.9 21.30  0.08 19.36  0.08 18.51  0.03 17.39  0.02 16.58  0.02 15.89  0.02 15.46  0.04 15.03  0.08    L2.5   10.10      99 99
ULAS J081814.42+245335.8 20.13  0.04 17.90  0.03 17.02  0.01 15.98  0.01 15.52  0.01 15.01  0.01 14.68  0.03 14.48  0.06     L0p   24.10      L0  7
ULAS J081946.90+243120.9 21.41  0.14 19.44  0.10 18.54  0.04 17.41  0.02 16.70  0.04 16.09  0.03 15.94  0.06 15.47  0.13      L1    4.58      99 99
ULAS J082007.33+263228.8 21.04  0.09 19.00  0.06 18.15  0.03 17.04  0.01 16.49  0.04 15.88  0.03 15.59  0.05 15.20  0.09    L0.5    2.64    L2.5 13
ULAS J082059.26+280647.9 20.88  0.08 18.80  0.06 17.87  0.02 16.72  0.02 16.06  0.01 15.47  0.01 15.12  0.04 14.86  0.07    L1.5    1.96      99 99
ULAS J082135.44+020324.2 20.90  0.07 18.92  0.06 18.12  0.03 17.17  0.02 16.49  0.02 15.96  0.03 15.67  0.04 15.29  0.11      L0    5.13      99 99
ULAS J082137.22+021245.3 21.11  0.12 19.20  0.09 18.37  0.04 17.29  0.02 16.72  0.03 16.16  0.03 15.77  0.04 15.64  0.16      L0    3.12      99 99
ULAS J082215.21+245619.6 21.08  0.09 19.02  0.07 18.16  0.03 17.05  0.01 16.49  0.03 15.94  0.03 15.70  0.05 15.67  0.14      L0    6.47      99 99
ULAS J082235.49+044203.9 21.42  0.11 18.95  0.06 18.11  0.03 16.86  0.01 16.24  0.02 15.53  0.02 15.08  0.04 14.76  0.09    L2.5   11.71      99 99
ULAS J082303.15+024042.7 20.14  0.04 18.08  0.03 17.19  0.01 16.24  0.01 15.64  0.01 15.11  0.01 14.67  0.03 14.45  0.06      L0    7.58     M9:  6
ULAS J082348.07+242858.1 19.24  0.02 17.31  0.02 16.29  0.01 14.99  0.01 14.08  0.01 13.31  0.01 12.81  0.02 12.50  0.03      L4   15.90      L3  2
ULAS J082428.08+055742.5 22.13  0.22 19.64  0.10 18.72  0.06 17.49  0.03 16.89  0.03 16.26  0.03 15.92  0.05 15.74  0.19    L1.5    7.09      99 99
ULAS J082459.54+010109.1 20.05  0.04 18.00  0.03 17.21  0.01 16.17  0.01 15.53  0.01 14.99  0.01 14.76  0.03 14.61  0.06      L0    7.19   L0.5:  6
ULAS J082507.48+070950.9 20.81  0.06 18.78  0.05 17.96  0.03 16.77  0.01 16.02  0.01 15.42  0.01 15.04  0.04 14.73  0.10      L2    2.10      99 99
ULAS J082521.01+264913.1 21.40  0.13 19.36  0.10 18.57  0.04 17.47  0.02 16.77  0.05 16.22  0.04 16.02  0.06 15.86  0.15    L0.5    3.63      99 99
ULAS J082543.33-002911.1 19.44  0.02 17.36  0.02 16.45  0.01 15.36  0.01 14.64  0.01 14.01  0.01 13.55  0.03 13.24  0.03      L2    4.37     L1:  6
ULAS J082611.17+273035.7 20.40  0.05 18.41  0.04 17.49  0.02 16.44  0.01 15.81  0.02 15.28  0.02 15.00  0.04 14.73  0.07      L0    1.09      99 99
ULAS J082704.15+032758.9 21.26  0.14 19.47  0.10 18.58  0.04 17.34  0.03 16.66  0.03 15.94  0.03 15.49  0.04 15.08  0.09    L2.5    7.06      99 99
ULAS J082819.17+002302.8 21.35  0.11 19.49  0.10 18.53  0.04 17.47  0.03 16.87  0.03 16.23  0.04 16.07  0.06 15.81  0.14      L0    3.63      99 99
ULAS J082926.76+270746.1 21.13  0.11 19.08  0.07 18.08  0.04 16.99  0.02 16.24  0.03 15.76  0.02 15.41  0.04 15.22  0.10      L1    5.36      99 99
ULAS J082945.67+091753.2 19.93  0.03 17.85  0.02 16.97  0.02 15.90  0.01 15.19  0.01 14.55  0.01 14.17  0.03 13.87  0.04    L1.5    2.52      M9  6
ULAS J082957.01+265509.4 21.92  0.19 19.20  0.08 18.33  0.03 16.84  0.01 15.75  0.02 14.82  0.01 13.90  0.03 13.43  0.04     L7p  104.85    L6.5 15
ULAS J083009.75+251556.8 21.01  0.09 18.81  0.05 17.94  0.02 17.00  0.01 16.30  0.02 15.77  0.02 15.60  0.05 15.31  0.11      L0    7.49      99 99
ULAS J083023.26+235538.2 22.66  0.31 19.72  0.14 18.74  0.04 17.44  0.02 16.29  0.03 15.51  0.02 99.00 99.00 99.00 99.00     L7:   10.63      99 99
ULAS J083140.06+045837.5 21.50  0.13 19.62  0.10 18.64  0.04 17.49  0.02 16.84  0.03 16.26  0.03 15.87  0.05 15.76  0.14      L1    2.41      99 99
ULAS J083152.29+005514.0 19.92  0.04 18.06  0.04 17.08  0.01 15.99  0.01 15.34  0.01 14.78  0.01 14.44  0.03 14.19  0.05    L0.5    4.21     L0:  6
ULAS J083204.35+054746.2 19.90  0.05 17.86  0.04 17.04  0.01 16.07  0.01 15.41  0.01 14.85  0.01 14.58  0.03 14.36  0.05      L0    3.76   M9.5:  6
ULAS J083216.45+020236.1 21.49  0.15 19.31  0.11 18.69  0.05 17.42  0.03 16.61  0.02 16.13  0.03 99.00 99.00 99.00 99.00     L2:    7.73      99 99
ULAS J083321.03+034506.1 20.48  0.05 18.47  0.04 17.56  0.02 16.61  0.01 15.99  0.02 15.41  0.02 15.06  0.04 14.93  0.07      L0    4.28      99 99
ULAS J083333.34+052422.8 20.93  0.10 19.00  0.08 17.98  0.03 16.97  0.02 16.25  0.03 15.66  0.02 15.52  0.04 15.22  0.10    L0.5    6.67      99 99
ULAS J083338.74+065158.6 21.23  0.08 19.32  0.07 18.38  0.03 17.36  0.02 16.70  0.02 16.13  0.03 15.37  0.04 15.29  0.10   L1.5p   29.96      99 99
ULAS J083347.25+251214.4 21.05  0.09 19.03  0.07 18.21  0.02 17.17  0.01 16.46  0.03 15.95  0.03 15.63  0.05 15.34  0.11    L0.5    1.51      99 99
ULAS J083426.58+030558.0 19.70  0.03 17.65  0.02 16.71  0.01 15.65  0.01 15.05  0.01 14.56  0.01 14.08  0.03 13.88  0.04    L0.5    7.53     M9:  6
ULAS J083430.46+052234.5 21.34  0.14 19.47  0.12 18.34  0.03 17.31  0.02 16.63  0.03 16.08  0.03 15.77  0.05 15.59  0.13    L0.5    4.17      99 99
ULAS J083501.71+270748.8 20.92  0.07 18.94  0.07 18.00  0.04 17.00  0.02 16.28  0.02 15.74  0.02 15.66  0.05 15.68  0.16      L0   13.94      99 99
ULAS J083558.24+054830.6 18.70  0.02 16.67  0.02 15.71  0.01 14.50  0.01 13.76  0.01 13.13  0.01 12.70  0.02 12.42  0.02    L2.5    0.98      L3 15
ULAS J083613.43+022106.5 18.66  0.02 16.52  0.02 15.72  0.01 14.71  0.01 14.16  0.01 13.66  0.01 13.25  0.03 13.07  0.03      L0   13.19      99 99
ULAS J083633.71-011829.6 20.53  0.07 18.63  0.06 17.65  0.02 16.55  0.02 15.88  0.02 15.35  0.02 15.01  0.04 14.89  0.07    L0.5    4.88      99 99
ULAS J083646.31+052642.6 18.40  0.02 16.47  0.02 15.51  0.01 14.55  0.01 13.84  0.01 13.31  0.01 13.06  0.02 12.83  0.03      L0    4.39      L0  4
ULAS J083647.72+044348.3 21.43  0.11 19.55  0.07 18.56  0.04 17.25  0.02 16.32  0.03 15.57  0.02 15.17  0.04 14.79  0.06      L4   10.60      99 99
ULAS J083724.74+081603.6 20.03  0.04 18.01  0.03 17.01  0.01 15.96  0.01 15.31  0.01 14.69  0.01 14.38  0.03 14.08  0.04      L1    3.21      L0  4
ULAS J083801.11+063915.8 20.50  0.05 18.47  0.04 17.62  0.02 16.59  0.01 15.89  0.01 15.30  0.01 15.00  0.03 14.83  0.07    L0.5    2.48   M9.5:  6
ULAS J083816.37+041046.0 20.65  0.07 18.68  0.06 17.67  0.02 16.64  0.01 16.00  0.02 15.44  0.02 15.23  0.04 15.01  0.08      L0    5.49     L1:  6
ULAS J083825.08+064838.8 21.02  0.10 19.02  0.08 18.05  0.03 16.72  0.01 15.87  0.01 15.12  0.02 14.61  0.03 14.34  0.05      L4    3.52      99 99
ULAS J083844.81+005803.3 20.80  0.09 18.70  0.07 17.74  0.03 16.67  0.01 16.04  0.01 15.42  0.02 15.17  0.04 15.02  0.08    L0.5    5.92      99 99
ULAS J083945.32+274613.0 20.95  0.08 18.99  0.07 18.19  0.04 17.15  0.01 16.39  0.03 15.88  0.03 15.58  0.05 15.36  0.12    L0.5    4.18      99 99
ULAS J084119.53+253900.0 21.06  0.09 19.05  0.08 18.22  0.04 17.26  0.01 16.64  0.03 16.18  0.04 15.68  0.05 15.39  0.12      L0    9.74   L0.5:  6
ULAS J084143.75+261028.9 20.28  0.06 18.25  0.04 17.32  0.02 16.37  0.01 15.74  0.01 15.23  0.01 14.74  0.03 14.46  0.06    L0.5   11.37   M9.5:  6
ULAS J084220.87+093510.8 20.00  0.03 17.84  0.03 17.02  0.02 15.90  0.01 15.16  0.01 14.56  0.01 14.22  0.03 13.93  0.04    L1.5    3.02   L1.5:  6
ULAS J084228.87+074626.6 20.51  0.05 18.53  0.04 17.61  0.02 16.62  0.01 15.96  0.01 15.39  0.01 15.14  0.04 14.91  0.07      L0    1.43     L0:  6
ULAS J084306.59+025148.2 20.19  0.05 18.13  0.04 17.28  0.01 16.25  0.01 15.60  0.01 15.02  0.01 14.77  0.03 14.41  0.05    L0.5    2.35      M9  4
ULAS J084325.51+290438.4 23.81  0.71 19.62  0.11 18.46  0.03 17.21  0.02 16.25  0.02 15.52  0.02 14.68  0.03 14.25  0.06    L7.5    5.59      99 99
ULAS J084333.30+102442.9 18.95  0.02 16.95  0.02 15.99  0.01 14.78  0.01 14.10  0.01 13.55  0.01 13.17  0.02 12.93  0.03    L1.5    4.68      L1  7
ULAS J084407.01+284701.6 19.98  0.04 17.88  0.03 16.97  0.01 15.76  0.01 14.98  0.01 14.33  0.01 13.92  0.03 13.66  0.04    L2.5    1.02      L2  7
ULAS J084511.60+271434.5 22.25  0.28 19.57  0.12 18.71  0.05 17.35  0.02 16.42  0.03 15.75  0.02 15.32  0.04 14.87  0.11      L4    9.20      99 99
ULAS J084537.79+293136.9 21.12  0.10 18.89  0.06 18.07  0.02 16.75  0.01 15.97  0.02 15.31  0.02 14.79  0.03 14.49  0.07    L3.5    2.65      99 99
ULAS J084610.74+030837.2 19.91  0.04 17.85  0.03 16.95  0.01 15.92  0.01 15.29  0.01 14.76  0.01 14.42  0.03 14.18  0.05      L0    2.45      L0  6
ULAS J084729.55+081423.6 21.41  0.09 19.31  0.09 18.42  0.03 17.34  0.02 16.62  0.02 16.03  0.02 15.84  0.05 15.51  0.12      L1    3.86      99 99
ULAS J084751.47+013810.9 20.56  0.08 18.34  0.06 17.38  0.02 16.09  0.01 15.22  0.01 14.45  0.01 13.93  0.03 13.60  0.03    L4.5    1.85      L3  7
ULAS J084758.90+260723.7 18.72  0.02 16.63  0.02 15.79  0.01 14.81  0.01 14.19  0.01 13.62  0.01 13.38  0.03 13.09  0.03      L0    3.86      M9  3
ULAS J084844.41-010839.4 22.17  0.36 19.56  0.10 18.45  0.05 17.11  0.02 16.26  0.02 15.57  0.02 15.02  0.04 14.67  0.06    L4.5    6.07      99 99
ULAS J084916.36-011914.1 20.72  0.06 18.62  0.05 17.72  0.03 16.59  0.02 16.00  0.02 15.46  0.02 15.21  0.04 15.15  0.08      L0   12.16      99 99
ULAS J084928.70+040657.1 21.30  0.15 19.18  0.09 18.47  0.03 17.31  0.02 16.64  0.03 16.02  0.03 15.62  0.04 15.25  0.09    L1.5    4.31      99 99
ULAS J084937.09+273926.8 20.50  0.07 18.48  0.04 17.57  0.02 16.37  0.01 15.63  0.01 15.02  0.01 14.62  0.03 14.39  0.06      L2    0.69      L2 28
ULAS J085004.89+254935.5 21.60  0.15 19.50  0.09 18.45  0.04 17.44  0.02 16.75  0.03 16.17  0.03 15.97  0.06 15.53  0.13    L0.5    5.98      99 99
ULAS J085024.27+072903.2 21.69  0.18 19.78  0.16 18.75  0.05 17.42  0.02 16.72  0.02 16.00  0.02 15.78  0.05 15.64  0.13      L2   12.95      99 99
ULAS J085034.49+082151.0 20.61  0.05 18.57  0.04 17.71  0.02 16.71  0.01 16.13  0.01 15.54  0.02 15.29  0.04 14.97  0.08      L0    2.51      99 99
ULAS J085105.24+040912.3 22.19  0.33 19.36  0.11 18.62  0.04 17.45  0.02 16.76  0.03 16.19  0.03 15.94  0.06 15.73  0.15      L1    7.23      99 99
ULAS J085217.48+283927.7 20.74  0.07 18.72  0.05 17.95  0.02 16.80  0.01 16.23  0.02 15.75  0.02 15.43  0.04 15.24  0.11      L0    4.96      99 99
ULAS J085300.43+101541.7 21.21  0.10 19.30  0.07 18.41  0.03 17.29  0.02 16.64  0.02 16.04  0.02 15.95  0.06 15.59  0.12    L0.5    7.36      99 99
ULAS J085440.52+004337.0 20.19  0.05 18.22  0.04 17.36  0.02 16.33  0.01 15.71  0.01 15.18  0.01 14.96  0.04 14.68  0.06      L0    3.43      M9  6
ULAS J085524.20+033730.0 20.73  0.06 18.71  0.05 17.85  0.03 16.88  0.03 16.24  0.02 15.78  0.03 15.37  0.04 15.22  0.09      L0    5.45      99 99
ULAS J085550.04-001919.1 20.69  0.07 18.66  0.05 17.77  0.02 16.80  0.02 16.14  0.01 15.56  0.02 99.00 99.00 99.00 99.00     L0:    1.26      99 99
ULAS J085638.20+101919.0 20.73  0.06 18.77  0.04 17.85  0.03 16.76  0.02 16.10  0.01 15.48  0.01 15.23  0.04 14.98  0.08      L1    2.42      99 99
ULAS J085642.90+065523.4 21.26  0.11 19.23  0.08 18.33  0.04 17.30  0.02 16.55  0.03 15.99  0.02 15.68  0.05 15.59  0.14      L1    3.45      99 99
ULAS J085701.63+023803.5 20.73  0.07 18.65  0.05 17.67  0.03 16.49  0.01 15.77  0.01 15.12  0.01 14.70  0.03 14.46  0.06    L2.5    2.09     L2:  6
ULAS J085712.80+301103.3 21.36  0.10 19.38  0.10 18.32  0.03 17.29  0.02 16.61  0.03 15.99  0.03 15.77  0.05 15.68  0.15    L0.5    6.77      99 99
ULAS J085819.65+064339.6 21.53  0.14 19.38  0.13 18.50  0.04 17.31  0.02 16.57  0.03 15.94  0.02 15.62  0.05 15.24  0.09      L2    1.55      99 99
ULAS J085829.14+011907.5 21.03  0.10 18.91  0.08 18.02  0.03 16.87  0.02 16.30  0.01 15.66  0.02 15.48  0.04 15.10  0.08    L0.5    5.53      99 99
ULAS J085837.00+271049.9 19.07  0.02 17.11  0.02 16.11  0.01 15.01  0.01 14.26  0.01 13.59  0.01 13.13  0.02 12.84  0.03    L2.5    6.04      L0  4
ULAS J085840.68+021734.6 21.06  0.09 19.20  0.08 18.24  0.04 17.08  0.02 16.50  0.02 15.90  0.02 15.60  0.05 15.54  0.12    L0.5    5.41      99 99
ULAS J085938.63+060849.0 21.04  0.12 18.91  0.09 18.32  0.03 17.34  0.02 16.66  0.03 16.07  0.03 15.75  0.05 15.78  0.16      L0   13.04      99 99
ULAS J085959.78+292204.6 19.86  0.04 17.82  0.03 16.87  0.01 15.76  0.01 15.10  0.01 14.53  0.01 14.28  0.03 14.05  0.04      L1    6.96      L0  4
ULAS J090006.45+274003.2 21.07  0.10 19.12  0.08 18.22  0.02 17.08  0.02 16.43  0.03 15.91  0.03 15.44  0.04 15.45  0.11      L1    6.28      99 99
ULAS J090126.15+032429.4 20.80  0.08 18.58  0.06 17.89  0.03 16.90  0.02 16.29  0.02 15.77  0.02 15.41  0.04 15.17  0.08      L0    9.26      99 99
ULAS J090224.99+041003.5 19.85  0.03 17.71  0.02 16.90  0.01 15.93  0.01 15.34  0.01 14.85  0.01 14.54  0.03 14.21  0.05      L0   12.47   M9.5:  6
ULAS J090300.90+051613.7 19.98  0.05 17.94  0.03 17.05  0.01 15.90  0.01 15.15  0.01 14.56  0.01 14.22  0.03 13.97  0.04    L1.5    1.27   L0.5:  6
ULAS J090315.81+002022.9 21.11  0.08 19.03  0.06 18.19  0.03 17.11  0.02 16.46  0.02 15.91  0.02 15.62  0.04 15.23  0.09    L0.5    1.16      99 99
ULAS J090347.54+011446.0 20.49  0.05 18.61  0.04 17.58  0.02 16.38  0.02 15.59  0.01 14.96  0.01 14.57  0.03 14.27  0.05    L2.5    4.85      L3  7
ULAS J090355.76+091443.4 20.59  0.05 18.49  0.04 17.63  0.03 16.66  0.01 16.08  0.01 15.54  0.01 15.16  0.04 15.16  0.09      L0   10.41     L0:  6
ULAS J090810.04-020549.5 21.27  0.13 19.17  0.10 18.36  0.04 17.29  0.03 16.60  0.02 15.96  0.03 15.77  0.05 15.28  0.09      L1    4.79      99 99
ULAS J091128.91+320644.6 19.92  0.03 17.84  0.03 16.96  0.01 15.93  0.01 15.35  0.01 14.85  0.01 14.52  0.03 14.39  0.05      L0    7.81      L0  4
ULAS J091130.67+285908.6 20.30  0.06 18.23  0.03 17.49  0.02 16.46  0.01 15.74  0.02 15.18  0.02 14.90  0.03 14.66  0.06      L0    4.81     L0:  6
ULAS J091201.98+060527.1 20.07  0.06 18.18  0.04 17.28  0.01 16.28  0.01 15.61  0.02 15.01  0.01 14.57  0.03 14.28  0.05      L1   11.70   M8.5:  6
ULAS J091210.76+101126.6 20.71  0.07 18.69  0.05 17.78  0.03 16.80  0.01 16.17  0.02 15.61  0.02 99.00 99.00 99.00 99.00     L0:    0.80      99 99
ULAS J091252.17-000823.4 21.12  0.10 19.10  0.09 18.38  0.04 17.33  0.03 16.71  0.02 16.15  0.03 15.80  0.05 15.62  0.12      L0    3.41      99 99
ULAS J091414.39+105719.3 19.29  0.03 17.31  0.02 16.33  0.01 15.41  0.01 14.75  0.01 14.31  0.01 14.03  0.03 13.69  0.04      L0   10.51      M9  3
ULAS J091556.47+051420.9 20.21  0.04 18.20  0.04 17.29  0.01 16.03  0.01 15.22  0.01 14.50  0.01 14.12  0.03 13.87  0.04      L3    4.84     L3:  6
ULAS J091714.76+314824.9 20.51  0.04 18.32  0.03 17.44  0.02 16.36  0.01 15.67  0.01 15.09  0.01 14.78  0.03 14.49  0.06      L1    5.45      L1  7
ULAS J091750.31+294444.8 19.84  0.04 17.72  0.03 16.84  0.01 15.74  0.01 15.05  0.01 14.46  0.01 14.10  0.03 13.82  0.04    L1.5    2.59      L0  4
ULAS J091802.40+301752.1 21.21  0.10 19.08  0.08 18.24  0.04 17.16  0.02 16.42  0.02 15.81  0.02 15.39  0.04 15.18  0.09    L1.5    2.51      99 99
ULAS J091853.50+044301.6 21.52  0.18 18.99  0.07 18.34  0.03 17.30  0.03 16.57  0.03 16.01  0.03 15.50  0.04 15.15  0.09    L1.5   19.25      99 99
ULAS J091937.41-000108.2 21.58  0.17 19.46  0.13 18.53  0.04 17.30  0.02 16.56  0.02 15.90  0.02 15.59  0.05 15.35  0.10      L2    3.36      99 99
ULAS J092050.02+110612.4 20.95  0.08 18.91  0.07 18.11  0.04 17.08  0.02 16.43  0.02 15.87  0.02 15.53  0.05 15.20  0.09      L0    2.62      99 99
ULAS J092101.20-002019.1 20.98  0.08 19.02  0.07 18.22  0.03 17.14  0.02 16.35  0.02 15.76  0.02 99.00 99.00 99.00 99.00     L1:    5.24      99 99
ULAS J092113.29+053052.4 20.85  0.07 18.74  0.05 17.99  0.03 16.85  0.02 16.22  0.03 15.71  0.02 15.43  0.04 15.25  0.09      L0    3.69      99 99
ULAS J092151.15+075811.9 20.98  0.09 18.91  0.06 18.06  0.03 17.13  0.01 16.44  0.02 15.97  0.02 15.58  0.05 15.26  0.09      L0    4.95      99 99
ULAS J092211.60+070025.7 20.54  0.07 18.58  0.06 17.65  0.03 16.63  0.01 15.91  0.01 15.37  0.01 14.92  0.04 14.60  0.06      L1    6.19   M9.5:  6
ULAS J092304.34+073949.2 21.41  0.13 19.35  0.09 18.33  0.04 17.27  0.02 16.65  0.03 16.13  0.03 99.00 99.00 99.00 99.00   L0.5:    3.53      99 99
ULAS J092432.33+014946.2 20.83  0.09 18.60  0.07 17.78  0.03 16.60  0.01 15.89  0.01 15.24  0.01 14.95  0.03 14.63  0.06      L2    4.22   L2.5:  6
ULAS J092436.06-021526.8 19.69  0.05 17.69  0.03 16.82  0.01 15.80  0.01 15.16  0.01 14.60  0.01 14.36  0.03 14.10  0.05      L0    0.97     L0:  6
ULAS J092510.70+321618.7 18.90  0.02 16.91  0.02 16.01  0.01 15.05  0.01 14.42  0.01 13.88  0.01 13.58  0.03 13.28  0.03      L0    2.60      99 99
ULAS J092909.55-002942.8 21.30  0.13 19.23  0.08 18.39  0.03 17.05  0.02 16.20  0.02 15.48  0.02 15.05  0.04 14.71  0.06    L3.5    4.13      99 99
ULAS J092911.78+340520.9 20.95  0.06 18.91  0.05 18.11  0.03 17.12  0.02 16.42  0.02 15.90  0.02 15.52  0.04 15.31  0.09      L0    3.45      99 99
ULAS J092933.46+342951.9 22.03  0.16 19.11  0.05 17.96  0.03 16.75  0.01 15.67  0.01 14.78  0.01 13.87  0.03 13.32  0.03     L7p   77.20      L8 24
ULAS J093025.56+094833.1 21.71  0.20 19.66  0.15 18.64  0.05 17.48  0.03 16.71  0.03 16.18  0.02 15.73  0.05 15.74  0.15      L2    5.60      99 99
ULAS J093049.52+010914.2 21.14  0.11 19.08  0.09 18.30  0.04 17.10  0.02 16.42  0.02 15.80  0.02 15.56  0.05 15.51  0.11      L1    7.11      99 99
ULAS J093135.93+020032.6 21.57  0.18 19.04  0.09 18.26  0.03 17.23  0.02 16.62  0.03 16.24  0.03 15.82  0.05 15.65  0.12      L0   13.96      99 99
ULAS J093215.46+345624.6 20.26  0.04 18.31  0.03 17.38  0.02 16.34  0.01 15.68  0.01 15.10  0.01 14.81  0.03 14.59  0.06    L0.5    1.47      L0  7
ULAS J093228.11+023015.7 20.98  0.15 18.94  0.07 17.90  0.03 16.69  0.02 15.96  0.02 15.29  0.01 14.95  0.04 14.77  0.07      L2    7.41      99 99
ULAS J093307.09-012713.4 20.87  0.10 19.04  0.10 18.03  0.03 16.74  0.01 15.95  0.02 15.23  0.02 14.78  0.03 14.44  0.05    L3.5    5.41      99 99
ULAS J093311.18-021214.5 19.36  0.03 17.28  0.03 16.39  0.01 15.27  0.01 14.62  0.01 14.03  0.01 13.74  0.03 13.44  0.03      L1    1.78   L0.5:  6
ULAS J093320.79+323025.3 20.76  0.08 18.62  0.04 17.72  0.02 16.40  0.01 15.52  0.01 14.71  0.01 14.13  0.03 13.76  0.04    L4.5    6.58      99 99
ULAS J093336.28+333701.5 21.25  0.07 19.09  0.05 18.42  0.04 17.18  0.02 16.52  0.02 15.85  0.02 15.38  0.04 15.28  0.09    L1.5   10.60      L0 12
ULAS J093407.58+305930.6 21.42  0.11 19.53  0.09 18.42  0.03 17.45  0.02 16.76  0.03 16.22  0.03 15.96  0.06 15.57  0.12    L0.5    5.65      99 99
ULAS J093512.60+012347.4 21.99  0.32 19.69  0.63 18.51  0.04 17.35  0.02 16.60  0.03 16.06  0.03 15.34  0.04 15.02  0.08      L3   14.08      99 99
ULAS J093532.51+090356.4 20.41  0.07 18.39  0.06 17.58  0.02 16.56  0.01 15.93  0.01 15.31  0.01 15.00  0.04 14.80  0.06      L0    2.72     L0:  6
ULAS J093558.28+054715.7 21.32  0.11 19.34  0.10 18.33  0.03 17.40  0.02 16.78  0.03 16.31  0.03 15.89  0.05 15.57  0.13      L0    7.15      99 99
ULAS J093621.86+062939.1 20.44  0.06 18.55  0.05 17.62  0.02 16.45  0.01 15.76  0.01 15.15  0.01 14.81  0.03 14.53  0.06    L1.5    2.01      99 99
ULAS J093630.49-005306.2 19.08  0.02 17.05  0.02 16.16  0.01 15.16  0.01 14.55  0.01 14.02  0.01 13.74  0.03 13.46  0.03      L0    1.66    M8.5  8
ULAS J093633.88+061457.4 18.39  0.02 16.45  0.02 15.50  0.01 14.52  0.01 13.90  0.01 13.35  0.01 13.08  0.02 12.79  0.03      L0    2.65     L0:  6
ULAS J093709.67+022549.6 21.17  0.13 19.35  0.11 18.63  0.05 17.24  0.02 16.35  0.02 15.65  0.02 15.20  0.04 15.08  0.08    L3.5   17.87      99 99
ULAS J093731.88+070414.9 19.19  0.03 17.24  0.02 16.37  0.01 15.41  0.01 14.79  0.01 14.27  0.01 13.93  0.03 13.66  0.03      L0    7.63      99 99
ULAS J093752.73+310522.5 19.86  0.03 17.97  0.03 17.04  0.01 16.03  0.01 15.35  0.01 14.79  0.01 14.52  0.03 14.27  0.04      L0    3.18      M9  3
ULAS J093813.85-000339.5 21.30  0.10 19.27  0.10 18.40  0.04 17.24  0.02 16.52  0.02 15.95  0.03 15.63  0.05 15.40  0.09    L1.5    1.83      99 99
ULAS J093825.78+105157.5 21.00  0.07 18.99  0.06 18.05  0.02 17.06  0.01 16.32  0.03 15.80  0.02 15.51  0.05 15.28  0.10    L0.5    2.55      99 99
ULAS J093906.43+341256.8 19.37  0.02 17.33  0.02 16.49  0.01 15.50  0.01 14.88  0.01 14.31  0.01 14.05  0.03 13.63  0.04      L0    5.38      L0  4
ULAS J093930.74+065309.8 21.33  0.14 19.08  0.08 18.08  0.03 16.79  0.01 15.86  0.01 15.16  0.01 14.54  0.03 14.32  0.05    L4.5    2.10      99 99
ULAS J094006.54+021051.1 21.79  0.26 99.00 99.00 18.58  0.05 17.47  0.03 16.87  0.04 16.23  0.03 15.99  0.06 15.97  0.18    L0.5    5.01      99 99
ULAS J094021.16+012604.0 21.08  0.12 19.35  0.27 18.31  0.03 17.39  0.02 16.65  0.03 16.17  0.03 15.90  0.06 15.54  0.13      L0    4.77      99 99
ULAS J094124.47+012659.6 20.47  0.23 18.58  0.08 17.65  0.02 16.62  0.01 15.97  0.02 15.46  0.02 14.93  0.03 14.71  0.06      L1    9.19      99 99
ULAS J094134.90+100941.0 18.47  0.02 16.50  0.02 15.55  0.01 14.51  0.01 13.90  0.01 13.36  0.01 13.09  0.02 12.81  0.03      L0    2.15      L0  4
ULAS J094318.49+120254.5 21.62  0.13 19.40  0.10 18.65  0.05 17.32  0.03 16.48  0.03 15.70  0.02 14.99  0.04 14.49  0.06      L5   17.55      99 99
ULAS J094340.52+061426.1 21.29  0.09 19.35  0.08 18.29  0.04 17.23  0.02 16.44  0.02 15.77  0.02 15.37  0.04 15.16  0.10      L2    4.56      99 99
ULAS J094402.82+313132.2 19.75  0.03 17.68  0.02 16.77  0.01 15.50  0.01 14.71  0.01 14.04  0.01 13.60  0.03 13.26  0.03      L3    0.96      L2 18
ULAS J094403.46+050754.8 20.90  0.09 18.74  0.05 17.86  0.02 16.74  0.02 16.11  0.02 15.55  0.02 15.06  0.04 14.62  0.06    L1.5   11.92      99 99
ULAS J094419.56+321605.2 22.12  0.20 19.59  0.09 18.61  0.04 17.19  0.02 16.08  0.01 15.15  0.01 14.24  0.03 13.69  0.03     L7p  106.94      99 99
ULAS J094510.05+112238.8 21.40  0.10 19.32  0.08 18.43  0.03 17.38  0.01 16.65  0.03 16.09  0.02 15.74  0.05 15.57  0.13      L1    1.44      99 99
ULAS J094522.12+331100.3 21.03  0.10 19.01  0.07 18.16  0.03 17.04  0.02 16.45  0.02 15.97  0.02 15.64  0.05 15.50  0.12      L0    3.48      99 99
ULAS J094750.43+100802.0 19.96  0.03 18.00  0.03 17.08  0.01 16.08  0.01 15.43  0.01 14.90  0.01 14.72  0.03 14.58  0.06      L0   12.25     L0:  6
ULAS J094750.55+061712.6 18.30  0.02 16.27  0.02 15.39  0.01 14.39  0.01 13.73  0.01 13.16  0.01 12.90  0.02 12.67  0.03      L0    1.26      M9  3
ULAS J094756.67-011435.8 21.54  0.15 19.59  0.11 18.57  0.06 17.40  0.03 16.72  0.03 16.04  0.03 15.71  0.05 15.33  0.10      L2    1.72      99 99
ULAS J094757.35-004501.8 20.86  0.07 18.75  0.05 17.92  0.03 16.88  0.02 16.27  0.02 15.67  0.02 15.35  0.04 15.02  0.08    L0.5    2.62      99 99
ULAS J094915.24+090619.0 21.29  0.23 19.21  0.27 18.02  0.03 16.97  0.01 16.30  0.02 15.69  0.02 15.24  0.04 15.03  0.09    L1.5    5.77      99 99
ULAS J094926.29+120304.5 21.30  0.10 19.15  0.08 18.33  0.03 17.10  0.02 16.38  0.02 15.85  0.02 15.52  0.05 15.39  0.11    L1.5    5.91      99 99
ULAS J094936.26-001528.8 19.81  0.03 17.68  0.03 16.80  0.01 15.71  0.01 15.07  0.01 14.54  0.01 14.23  0.03 13.97  0.04    L0.5    3.94     L1:  6
ULAS J094942.70+075114.7 21.31  0.14 19.36  0.10 18.31  0.03 17.23  0.01 16.66  0.02 16.10  0.02 15.80  0.05 15.52  0.12    L0.5    3.97      99 99
ULAS J094954.77+040248.4 21.21  0.10 19.30  0.09 18.38  0.03 17.45  0.02 16.79  0.03 16.19  0.03 15.95  0.05 15.85  0.17      L0    4.45      99 99
ULAS J095030.45+004107.7 20.78  0.08 18.85  0.06 17.93  0.03 16.76  0.01 16.04  0.01 15.46  0.02 15.12  0.04 15.01  0.08    L1.5    5.02     L1:  6
ULAS J095106.61+055746.7 20.79  0.06 18.78  0.06 17.95  0.02 16.78  0.02 16.09  0.01 15.51  0.02 15.15  0.04 14.90  0.08    L1.5    1.80     L2:  6
ULAS J095106.69+341001.9 21.83  0.33 19.51  0.15 18.56  0.06 17.36  0.02 16.71  0.03 16.11  0.03 15.67  0.05 15.42  0.10      L2    2.92      99 99
ULAS J095130.39+060226.5 21.19  0.09 19.42  0.09 18.30  0.02 17.37  0.02 16.71  0.02 16.18  0.03 15.57  0.05 15.51  0.12    L0.5   19.96      99 99
ULAS J095207.27-030111.4 21.49  0.18 19.51  0.14 18.99  0.07 17.48  0.03 16.70  0.02 16.04  0.02 99.00 99.00 99.00 99.00     L3:   11.55      99 99
ULAS J095218.67+082324.5 20.04  0.04 17.95  0.04 17.15  0.01 16.03  0.01 15.32  0.01 14.70  0.01 14.26  0.03 13.97  0.04    L1.5    5.19     L1:  6
ULAS J095226.04-012805.1 21.32  0.19 19.44  0.13 18.53  0.05 17.44  0.03 16.82  0.04 16.26  0.03 15.88  0.05 15.66  0.12    L0.5    1.01      99 99
ULAS J095241.84+042248.4 21.45  0.11 19.47  0.09 18.58  0.04 17.35  0.02 16.60  0.03 15.90  0.03 15.54  0.05 15.23  0.10    L2.5    1.45      99 99
ULAS J095324.44+052658.7 19.86  0.05 17.69  0.03 16.89  0.01 15.73  0.01 15.05  0.01 14.47  0.01 99.00 99.00 99.00 99.00   L1.5:    3.15   M9.5:  6
ULAS J095401.54+035124.1 20.61  0.05 18.67  0.05 17.73  0.02 16.61  0.01 15.83  0.01 15.19  0.01 14.80  0.03 14.59  0.06      L2    2.86      99 99
ULAS J095453.23+031644.7 20.68  0.07 18.65  0.05 17.81  0.03 16.78  0.02 16.01  0.02 15.50  0.01 15.24  0.04 15.16  0.09    L0.5    8.14     L1:  6
ULAS J095844.29+103728.3 20.85  0.07 18.77  0.07 17.87  0.03 16.89  0.02 16.33  0.02 15.81  0.02 15.47  0.04 15.07  0.08      L0    6.56      99 99
ULAS J095859.27-012126.7 20.51  0.07 18.51  0.05 17.73  0.02 16.76  0.02 16.13  0.02 15.62  0.02 15.05  0.04 14.70  0.06   L0.5p   27.34      99 99
ULAS J095926.78+005622.6 21.18  0.16 19.32  0.11 18.26  0.03 17.21  0.02 16.50  0.02 16.03  0.03 15.63  0.05 15.37  0.10    L0.5    4.28      99 99
ULAS J095941.40+114145.7 21.02  0.10 18.87  0.05 17.97  0.03 16.63  0.01 15.84  0.01 15.25  0.01 14.70  0.03 14.36  0.05    L3.5    4.09      99 99
ULAS J100051.61-004204.7 21.25  0.10 19.18  0.08 18.43  0.04 17.35  0.03 16.73  0.03 16.16  0.04 15.80  0.05 15.35  0.10    L0.5    5.32      99 99
ULAS J100114.87+045236.0 20.86  0.07 18.93  0.05 17.99  0.02 16.99  0.02 16.39  0.02 15.83  0.02 15.58  0.05 15.46  0.13      L0    3.79      99 99
ULAS J100243.66+081703.9 20.94  0.09 18.70  0.06 17.98  0.03 16.97  0.02 16.41  0.02 15.84  0.02 15.55  0.05 15.23  0.10      L0    7.85      99 99
ULAS J100401.36+005354.9 22.04  0.26 19.30  0.11 18.51  0.04 17.35  0.02 16.81  0.03 16.23  0.04 15.97  0.06 15.86  0.16      L0   10.87      L2 11
ULAS J100425.76+042806.7 21.70  0.13 19.43  0.09 18.71  0.04 17.40  0.02 16.47  0.02 15.72  0.02 15.27  0.04 14.92  0.08      L4    7.19      99 99
ULAS J100540.26+103853.7 21.79  0.19 19.46  0.13 18.45  0.04 17.10  0.02 16.33  0.02 15.67  0.02 15.12  0.04 14.95  0.08    L3.5    6.32      99 99
ULAS J100545.26+060116.7 20.79  0.08 18.81  0.05 17.95  0.02 16.91  0.02 16.25  0.01 15.72  0.02 15.41  0.04 15.14  0.09      L0    0.51     L1:  6
ULAS J100559.83+035841.1 19.95  0.03 17.95  0.03 16.99  0.01 15.86  0.01 15.19  0.01 14.62  0.01 14.32  0.03 14.15  0.05      L1    5.30      L0  4
ULAS J100609.63+124235.9 21.00  0.07 18.88  0.05 18.04  0.03 17.02  0.02 16.42  0.02 15.93  0.02 15.58  0.05 15.02  0.09      L0   10.62      99 99
ULAS J100638.55+115650.9 21.79  0.13 19.64  0.09 18.84  0.07 17.45  0.03 16.67  0.02 15.93  0.03 15.51  0.05 15.24  0.10    L3.5    3.72      99 99
ULAS J100801.11+032509.7 20.13  0.04 18.01  0.03 17.11  0.02 15.95  0.01 15.21  0.01 14.61  0.01 14.32  0.03 14.13  0.05    L1.5    7.23   L0.5:  6
ULAS J100850.98-003510.2 20.54  0.06 18.37  0.04 17.56  0.02 16.49  0.01 15.88  0.01 15.32  0.01 14.86  0.05 14.60  0.07    L0.5    7.49   M7.5:  6
ULAS J100931.50+091448.1 21.61  0.18 19.53  0.11 18.59  0.05 17.47  0.03 16.79  0.02 16.20  0.03 15.86  0.06 15.71  0.14      L1    1.40      99 99
ULAS J100934.64+065212.6 21.09  0.09 19.08  0.06 18.04  0.04 16.94  0.03 16.34  0.02 15.75  0.02 15.45  0.04 15.22  0.10      L1    4.94      99 99
ULAS J100946.52+025118.2 21.54  0.16 19.36  0.10 18.46  0.04 17.10  0.02 16.23  0.02 15.43  0.02 14.98  0.04 14.61  0.06    L4.5    5.15      99 99
ULAS J101031.04+072851.7 20.42  0.05 18.49  0.04 17.45  0.02 16.27  0.01 15.49  0.01 14.90  0.01 14.60  0.03 14.42  0.06      L2   11.65   L1.5:  6
ULAS J101056.89+032351.8 21.22  0.11 19.22  0.07 18.55  0.05 17.44  0.02 16.84  0.03 16.26  0.03 16.02  0.06 15.71  0.15      L0    4.82      99 99
ULAS J101217.41+040506.1 20.69  0.05 18.68  0.05 17.83  0.02 16.82  0.01 16.09  0.02 15.47  0.02 15.11  0.04 14.78  0.07      L1    5.90   L0.5:  6
ULAS J101247.19+054344.8 20.89  0.06 18.97  0.05 18.16  0.02 16.96  0.01 16.19  0.02 15.49  0.02 15.22  0.04 15.05  0.08      L2   11.73      99 99
ULAS J101304.36+071050.6 20.15  0.04 18.08  0.03 17.28  0.02 16.23  0.01 15.62  0.01 15.06  0.01 14.83  0.03 14.59  0.06      L0    2.96      L0  7
ULAS J101348.12+050642.0 21.69  0.14 19.67  0.12 18.77  0.04 17.48  0.03 16.83  0.04 16.35  0.03 16.08  0.07 15.74  0.15      L1    8.23      99 99
ULAS J101359.87+020531.5 21.39  0.13 19.68  0.13 18.38  0.04 17.20  0.02 16.27  0.02 15.50  0.02 14.93  0.04 14.51  0.07    L4.5   11.59      99 99
ULAS J101452.88+033439.2 20.48  0.05 18.38  0.04 17.56  0.02 16.57  0.01 15.92  0.02 15.36  0.01 15.15  0.04 14.88  0.09      L0    3.04      M8  4
ULAS J101517.62+075212.0 19.60  0.03 17.48  0.03 16.64  0.01 15.62  0.01 14.96  0.01 14.38  0.01 14.03  0.03 13.71  0.04    L0.5    4.94      L0  3
ULAS J101612.28+010448.9 21.41  0.13 19.09  0.07 18.25  0.04 17.05  0.02 16.41  0.02 15.86  0.02 15.45  0.05 15.16  0.14    L1.5    5.56      99 99
ULAS J101618.78+000028.1 99.00 99.00 19.99  0.26 18.67  0.06 17.44  0.02 16.55  0.02 15.76  0.02 15.14  0.04 14.73  0.09      L5    3.18      99 99
ULAS J101619.49+073039.2 21.41  0.11 19.47  0.09 18.58  0.04 17.29  0.01 16.50  0.02 15.85  0.02 15.38  0.04 15.13  0.10      L3    2.45      99 99
ULAS J101707.58+130838.5 18.18  0.02 16.21  0.02 15.27  0.01 14.05  0.01 13.33  0.01 12.69  0.01 12.31  0.02 12.06  0.02      L2    2.43      L2  7
ULAS J101910.12+021536.8 21.23  0.11 19.24  0.10 18.48  0.04 17.34  0.03 16.72  0.04 16.11  0.03 15.84  0.06 15.36  0.17    L0.5    2.94      99 99
ULAS J101939.24-014810.2 19.28  0.03 17.33  0.02 16.48  0.01 15.52  0.01 14.86  0.01 14.33  0.01 14.04  0.03 13.76  0.04      L0    5.25      99 99
ULAS J101950.96+044941.0 21.55  0.13 19.06  0.07 18.06  0.02 16.82  0.01 16.24  0.02 15.63  0.02 15.11  0.04 14.89  0.10     L2p   21.42      99 99
ULAS J102204.78+020043.9 18.01  0.02 15.99  0.02 15.07  0.01 14.05  0.01 13.44  0.01 12.90  0.01 12.63  0.02 12.34  0.03      L0    1.27      L0  7
ULAS J102240.55+012745.9 20.98  0.09 18.83  0.07 17.93  0.02 16.86  0.01 16.28  0.03 15.75  0.02 15.50  0.04 15.36  0.11      L0    6.41      99 99
ULAS J102632.66+102358.9 20.66  0.07 18.57  0.05 17.82  0.02 16.79  0.01 16.19  0.01 15.68  0.02 15.37  0.04 14.87  0.08      L0    8.95      99 99
ULAS J102824.31+084733.6 20.74  0.08 18.89  0.07 18.05  0.02 17.03  0.02 16.30  0.02 15.72  0.03 15.42  0.05 15.14  0.13    L0.5    5.87      99 99
ULAS J102840.71+085830.3 21.34  0.10 19.22  0.08 18.36  0.03 17.32  0.02 16.70  0.02 16.23  0.03 15.97  0.06 16.18  0.35      L0    5.73      99 99
ULAS J102935.20+062028.5 22.08  0.17 18.88  0.05 17.88  0.02 16.71  0.01 15.87  0.01 15.16  0.01 14.37  0.03 13.86  0.05      L9    9.80      L9 28
ULAS J103026.83+021306.8 21.89  0.23 19.62  0.13 18.35  0.04 17.14  0.02 16.36  0.03 15.77  0.02 14.98  0.04 14.52  0.06   L4.5p   22.20    L9.5 11
ULAS J103104.36-021418.3 21.47  0.12 19.29  0.08 18.40  0.05 17.25  0.03 16.59  0.03 16.01  0.03 15.69  0.05 15.46  0.11      L1    2.42      99 99
ULAS J103131.49+123736.4 21.06  0.08 19.00  0.06 18.17  0.02 16.88  0.02 16.03  0.02 15.32  0.02 14.95  0.04 14.58  0.08      L3    6.16      99 99
ULAS J103146.07-004547.9 21.06  0.10 18.99  0.08 18.52  0.04 17.38  0.03 16.72  0.03 16.24  0.03 15.79  0.05 15.36  0.11     L0p   22.03      99 99
ULAS J103225.47+043028.6 21.68  0.14 19.36  0.10 18.71  0.05 17.45  0.03 16.59  0.04 16.01  0.04 15.63  0.05 15.24  0.10    L2.5    6.51      99 99
ULAS J103238.34+051323.1 20.78  0.06 18.76  0.04 17.79  0.02 16.62  0.01 15.95  0.02 15.35  0.01 14.92  0.04 14.50  0.07      L2    4.23      99 99
ULAS J103254.74+064705.7 19.70  0.06 17.74  0.03 16.84  0.01 15.68  0.01 14.92  0.01 14.32  0.01 14.01  0.03 13.87  0.04    L1.5    7.23      99 99
ULAS J103309.23+121625.2 19.05  0.03 17.11  0.03 16.09  0.01 15.09  0.01 14.44  0.01 13.89  0.01 13.64  0.03 13.28  0.04    L0.5    5.46      L0  3
ULAS J103349.50+010232.5 21.24  0.13 19.22  0.11 18.44  0.03 17.43  0.02 16.85  0.03 16.28  0.03 15.92  0.05 15.86  0.16      L0    3.93      99 99
ULAS J103405.84+035014.6 18.49  0.02 16.50  0.02 15.64  0.01 14.67  0.01 14.04  0.01 13.45  0.01 13.22  0.02 12.96  0.03      L0    4.39      L0  7
ULAS J103436.11+015857.7 21.24  0.12 19.70  0.15 18.70  0.05 17.47  0.02 16.79  0.04 16.25  0.04 15.54  0.05 15.02  0.09   L2.5p   33.01      99 99
ULAS J103442.83-022439.7 20.57  0.05 18.61  0.05 17.75  0.03 16.75  0.02 16.16  0.02 15.67  0.02 15.20  0.04 14.97  0.08      L0    7.98      99 99
ULAS J103451.12+125840.4 20.15  0.05 18.12  0.04 17.28  0.01 16.14  0.01 15.42  0.01 14.84  0.01 14.55  0.03 14.31  0.07      L1    2.09      L0  7
ULAS J103501.20+061920.4 20.95  0.07 19.06  0.06 18.04  0.02 16.91  0.01 16.22  0.02 15.61  0.02 15.33  0.04 15.12  0.09    L1.5    4.93      99 99
ULAS J103508.48+032639.8 19.41  0.02 17.39  0.02 16.38  0.01 15.49  0.01 14.85  0.01 14.32  0.01 14.09  0.03 13.78  0.04      L0    9.70      99 99
ULAS J103512.18+033830.4 20.83  0.06 18.77  0.04 17.77  0.03 16.89  0.02 16.20  0.03 15.73  0.03 15.50  0.05 15.26  0.10      L0   11.02      99 99
ULAS J103557.39+114941.9 20.10  0.05 18.04  0.03 17.11  0.01 16.10  0.01 15.44  0.01 14.87  0.01 14.62  0.03 14.32  0.07    L0.5    2.28      99 99
ULAS J103602.83+030615.8 20.27  0.06 18.17  0.04 17.28  0.01 16.07  0.01 15.45  0.01 14.81  0.01 14.40  0.03 14.04  0.04      L2    4.04      99 99
ULAS J103637.89+033544.2 20.55  0.04 18.66  0.04 17.66  0.03 16.63  0.02 16.08  0.02 15.57  0.02 15.37  0.04 15.07  0.09      L0   10.77      99 99
ULAS J104029.36+043131.9 21.82  0.14 19.37  0.07 18.39  0.03 17.19  0.02 16.34  0.03 15.72  0.03 15.01  0.04 14.75  0.07      L4    7.73      99 99
ULAS J104123.55+041715.2 21.26  0.11 19.26  0.08 18.35  0.04 17.42  0.03 16.81  0.04 16.29  0.05 15.81  0.05 15.37  0.11      L0   11.60      99 99
ULAS J104130.20+085928.4 20.73  0.06 18.92  0.06 18.18  0.03 17.07  0.02 16.45  0.03 15.90  0.02 15.65  0.05 14.99  0.08     L0p   23.66      99 99
ULAS J104242.65+101031.1 21.24  0.11 19.54  0.13 18.34  0.03 17.23  0.02 16.53  0.03 16.01  0.03 15.84  0.06 15.31  0.11      L1   10.62      99 99
ULAS J104310.34-003707.3 21.47  0.12 19.56  0.10 18.65  0.03 17.43  0.02 16.63  0.03 16.04  0.03 15.78  0.05 15.66  0.13      L2    8.38      99 99
ULAS J104319.40+071232.4 20.17  0.04 18.06  0.04 17.24  0.01 16.29  0.01 15.68  0.02 15.12  0.02 14.74  0.03 14.46  0.06      L0    6.41      L0  7
ULAS J104322.60+041132.9 22.27  0.30 19.61  0.10 18.79  0.06 17.41  0.03 16.65  0.03 16.07  0.03 15.49  0.04 15.13  0.09    L3.5    7.88      99 99
ULAS J104324.98+000146.8 20.11  0.04 17.97  0.04 17.05  0.01 15.82  0.01 15.19  0.01 14.55  0.01 14.14  0.03 13.80  0.04      L2    5.20      L3 15
ULAS J104335.09+121312.3 21.60  0.18 18.32  0.04 17.05  0.01 15.86  0.01 14.91  0.01 14.21  0.01 13.47  0.03 12.89  0.03      L9    9.40      L7 23
ULAS J104409.41+042938.4 21.31  0.08 18.24  0.03 17.14  0.01 15.94  0.01 15.00  0.01 14.32  0.01 13.60  0.03 13.12  0.03    L8.5    4.26      L7 11
ULAS J104506.82+025926.2 21.29  0.14 19.26  0.09 18.48  0.04 17.45  0.04 16.89  0.05 16.35  0.04 15.98  0.06 15.77  0.15      L0    3.30      99 99
ULAS J104519.78-014449.5 20.42  0.08 18.42  0.05 17.43  0.02 16.47  0.01 15.90  0.02 15.35  0.02 14.74  0.03 14.45  0.06     L1p   29.76      99 99
ULAS J104523.67-014957.7 17.18  0.02 15.23  0.02 14.23  0.01 13.08  0.01 12.40  0.01 11.78  0.01 11.46  0.02 11.24  0.02    L1.5    4.83      L1  1
ULAS J104625.80+042440.2 22.03  0.15 19.20  0.07 18.18  0.03 16.98  0.02 16.07  0.01 15.36  0.01 14.66  0.03 14.34  0.05      L5   11.72      L6 11
ULAS J104706.69+030702.4 21.35  0.15 19.22  0.10 18.35  0.03 17.23  0.02 16.56  0.03 15.98  0.02 15.82  0.06 15.51  0.12    L0.5    4.46      99 99
ULAS J104814.77+135832.7 21.61  0.13 18.97  0.07 17.88  0.02 16.72  0.01 16.04  0.01 15.38  0.01 14.64  0.03 14.50  0.06   L3.5p   33.41      99 99
ULAS J104922.47+012559.0 20.64  0.08 18.23  0.04 17.23  0.02 15.85  0.01 14.93  0.01 14.15  0.01 13.53  0.03 13.19  0.03    L5.5    2.48      L6  7
ULAS J104954.64+010835.3 21.52  0.15 19.40  0.10 18.28  0.04 17.36  0.02 16.77  0.03 16.14  0.03 15.87  0.06 15.55  0.13      L0    9.21      99 99
ULAS J105054.54-004835.4 20.17  0.04 18.09  0.03 17.29  0.01 16.21  0.01 15.50  0.01 14.95  0.01 14.64  0.03 14.54  0.06    L0.5    5.99      99 99
ULAS J105151.22+131116.2 18.79  0.02 16.68  0.02 15.75  0.01 14.71  0.01 14.07  0.01 13.50  0.01 13.19  0.03 12.87  0.03      L1    5.93      L0  4
ULAS J105204.42+061730.3 21.45  0.11 19.29  0.08 18.41  0.04 17.16  0.02 16.22  0.02 15.45  0.01 14.89  0.03 14.56  0.05    L4.5    3.95      99 99
ULAS J105230.54+120047.6 20.98  0.10 19.02  0.09 18.22  0.03 17.19  0.02 16.53  0.02 16.03  0.02 15.59  0.04 15.51  0.11      L0    5.66      99 99
ULAS J105236.74+051528.9 21.33  0.15 19.21  0.08 18.30  0.03 17.33  0.02 16.71  0.02 16.15  0.02 99.00 99.00 99.00 99.00     L0:    1.87      99 99
ULAS J105320.24+045222.2 18.64  0.02 16.66  0.02 15.72  0.01 14.78  0.01 14.14  0.01 13.58  0.01 13.28  0.03 12.94  0.03      L0    3.91      L0 28
ULAS J105646.58+000857.6 21.30  0.09 19.14  0.07 18.16  0.03 17.13  0.02 16.41  0.03 15.90  0.03 15.54  0.04 15.36  0.10      L1    5.70      99 99
ULAS J105654.38+082412.4 20.64  0.06 18.57  0.05 17.63  0.02 16.55  0.02 15.87  0.01 15.31  0.01 14.97  0.04 14.70  0.06      L1    1.53      99 99
ULAS J110011.71+091945.7 21.02  0.08 19.27  0.08 18.27  0.04 17.23  0.03 16.67  0.03 16.21  0.03 15.81  0.05 15.55  0.12      L0    9.04      99 99
ULAS J110135.45-005808.3 20.54  0.06 18.64  0.05 17.65  0.02 16.42  0.01 15.59  0.02 14.91  0.01 14.53  0.03 14.22  0.05      L3    5.22      99 99
ULAS J110207.85+102049.9 21.25  0.10 19.14  0.07 18.19  0.03 17.20  0.02 16.67  0.04 16.10  0.03 15.79  0.05 15.57  0.14      L0    5.53      99 99
ULAS J110217.30+050539.9 21.14  0.09 19.16  0.08 18.18  0.03 17.17  0.02 16.48  0.02 15.91  0.02 15.67  0.05 15.52  0.13    L0.5    3.51      99 99
ULAS J110251.03+104046.5 20.60  0.09 18.57  0.07 17.58  0.02 16.51  0.02 15.88  0.01 15.37  0.01 15.04  0.04 14.85  0.07    L0.5    4.39      99 99
ULAS J110448.08+014842.3 21.05  0.10 19.24  0.10 18.13  0.02 17.10  0.02 16.49  0.03 15.91  0.03 15.56  0.04 15.45  0.11    L0.5    5.45      99 99
ULAS J110504.08+022832.3 21.11  0.12 19.42  0.15 18.01  0.02 17.04  0.02 16.42  0.02 15.86  0.02 99.00 99.00 99.00 99.00     L0:   12.88      99 99
ULAS J110511.21+101506.1 21.25  0.20 19.54  0.14 18.62  0.05 17.43  0.03 16.73  0.02 16.15  0.02 15.81  0.05 15.63  0.13    L1.5    3.24      99 99
ULAS J110555.00+042145.1 20.53  0.06 18.38  0.04 17.36  0.01 16.37  0.01 15.68  0.01 15.06  0.01 14.78  0.03 14.53  0.06      L1    9.39      M9  4
ULAS J110639.29+002319.2 21.15  0.09 19.14  0.07 18.31  0.03 17.01  0.02 16.21  0.03 15.53  0.02 15.23  0.04 15.00  0.08    L2.5    7.68      99 99
ULAS J110802.31+154539.5 21.43  0.12 19.39  0.09 18.57  0.03 17.42  0.02 16.68  0.03 16.12  0.03 15.92  0.06 15.71  0.14      L1    5.11      99 99
ULAS J110827.20+083759.5 22.86  0.79 18.86  0.08 17.72  0.02 16.56  0.01 15.65  0.01 14.99  0.01 14.16  0.03 13.70  0.04      L9    3.05      99 99
ULAS J110847.95+153508.5 21.02  0.11 19.42  0.11 18.32  0.03 17.13  0.02 16.34  0.02 15.72  0.02 15.44  0.04 14.96  0.08      L2   11.60      99 99
ULAS J110850.42+004746.9 21.86  0.18 19.63  0.10 18.60  0.03 17.30  0.02 16.60  0.03 16.09  0.03 15.57  0.05 15.29  0.10    L2.5    9.80      99 99
ULAS J110936.98+002658.9 20.56  0.06 18.53  0.04 17.55  0.02 16.44  0.01 15.73  0.02 15.20  0.01 14.98  0.03 14.81  0.07      L1   12.34      99 99
ULAS J111009.71+141013.4 21.10  0.09 19.04  0.07 18.29  0.03 17.23  0.02 16.52  0.02 16.05  0.02 15.79  0.05 15.76  0.16      L0    5.55      99 99
ULAS J111014.57+092709.0 20.90  0.12 18.83  0.09 17.90  0.02 16.99  0.01 16.38  0.02 15.82  0.03 15.44  0.04 15.15  0.09      L0    6.24      99 99
ULAS J111205.49+093646.5 21.53  0.12 19.35  0.09 18.40  0.03 17.03  0.01 16.08  0.02 15.32  0.02 14.75  0.03 14.30  0.05      L5    5.48      99 99
ULAS J111310.91+125421.7 21.16  0.16 19.40  0.16 18.41  0.03 17.44  0.02 16.80  0.02 16.29  0.03 15.95  0.06 15.69  0.14      L0    2.88      99 99
ULAS J111316.95-000246.7 19.07  0.02 17.03  0.02 16.09  0.01 15.01  0.01 14.34  0.01 13.77  0.01 13.47  0.03 13.20  0.03      L1    2.23      L0  5
ULAS J111320.57+001852.1 20.52  0.05 18.42  0.05 17.54  0.02 16.52  0.01 15.86  0.01 15.30  0.01 15.01  0.04 14.73  0.07    L0.5    1.59   L0.5:  6
ULAS J111323.28+130814.8 20.32  0.05 18.34  0.04 17.48  0.02 16.48  0.01 15.84  0.01 15.34  0.01 15.01  0.04 14.87  0.08      L0    4.17      99 99
ULAS J111428.30+053335.2 21.73  0.15 19.80  0.09 18.94  0.05 17.49  0.02 16.40  0.03 15.63  0.03 99.00 99.00 99.00 99.00  L5.5p:   23.09      99 99
ULAS J111501.30+160701.2 20.67  0.07 18.26  0.04 17.38  0.02 16.06  0.01 15.29  0.01 14.61  0.01 13.96  0.03 13.70  0.04      L4    7.64      99 99
ULAS J111649.20+100202.3 20.69  0.07 18.56  0.06 17.77  0.02 16.76  0.01 16.02  0.02 15.53  0.02 15.10  0.04 14.94  0.07    L0.5    5.46      99 99
ULAS J111649.27+112003.0 21.21  0.19 19.13  0.11 18.56  0.04 17.26  0.02 16.33  0.03 15.65  0.02 15.08  0.04 14.70  0.07      L4   13.72      99 99
ULAS J111854.84+095553.4 21.25  0.14 19.05  0.08 18.25  0.03 17.31  0.02 16.58  0.03 16.03  0.04 15.79  0.05 15.67  0.14      L0    5.53      99 99
ULAS J111910.39+055248.5 21.39  0.11 19.12  0.06 18.07  0.02 16.62  0.01 15.66  0.01 14.86  0.01 14.17  0.03 13.79  0.04    L6.5    9.74      99 99
ULAS J112008.52+020518.9 21.31  0.13 19.33  0.11 18.54  0.03 17.30  0.02 16.54  0.03 15.84  0.02 15.58  0.05 15.26  0.10      L2    5.58      99 99
ULAS J112029.65-004440.6 21.26  0.10 19.05  0.06 18.23  0.05 16.93  0.03 16.03  0.02 15.40  0.02 14.75  0.03 14.43  0.06      L4    3.51      99 99
ULAS J112226.04+033505.8 21.19  0.14 19.26  0.13 18.49  0.04 17.28  0.02 16.44  0.03 15.84  0.02 15.46  0.04 15.03  0.08    L2.5    6.22      99 99
ULAS J112319.14+124220.2 21.53  0.23 19.38  0.12 18.39  0.04 17.22  0.02 16.40  0.01 15.78  0.02 99.00 99.00 99.00 99.00     L3:    0.97      99 99
ULAS J112343.42+000132.4 20.19  0.04 18.19  0.04 17.28  0.02 16.28  0.01 15.59  0.01 15.03  0.01 14.69  0.03 14.49  0.06    L0.5    1.80      99 99
ULAS J112438.34+113210.8 20.21  0.05 18.25  0.04 17.40  0.01 16.19  0.01 15.44  0.01 14.87  0.01 14.57  0.03 14.29  0.05    L1.5    3.55      99 99
ULAS J112441.56+105500.3 21.42  0.17 19.32  0.11 18.45  0.04 17.20  0.02 16.44  0.02 15.70  0.02 15.45  0.04 15.47  0.11      L2   15.23      99 99
ULAS J112504.93+055642.5 19.66  0.03 17.61  0.02 16.66  0.01 15.59  0.01 14.98  0.01 14.42  0.01 14.10  0.03 13.88  0.04    L0.5    3.53      L0  7
ULAS J112704.46-031359.0 21.30  0.19 19.49  0.12 18.63  0.03 17.37  0.02 16.68  0.02 15.96  0.02 15.47  0.04 15.35  0.10    L2.5    5.40      99 99
ULAS J112722.86-003714.2 20.95  0.07 18.71  0.05 17.95  0.03 16.78  0.02 16.15  0.03 15.60  0.02 15.24  0.04 15.01  0.09      L1    5.66      99 99
ULAS J112726.24+123433.2 20.07  0.10 17.94  0.04 17.01  0.01 15.99  0.01 15.45  0.01 14.89  0.01 14.58  0.03 14.28  0.05      L0    4.65      99 99
ULAS J112806.87-015200.5 19.70  0.05 17.65  0.03 16.80  0.01 15.83  0.01 15.22  0.01 14.74  0.01 14.37  0.03 14.07  0.05      L0    6.92      99 99
ULAS J112926.00+114436.1 20.66  0.09 18.80  0.07 17.76  0.02 16.56  0.01 15.81  0.02 15.08  0.02 99.00 99.00 99.00 99.00     L3:    4.04      99 99
ULAS J113027.48-031635.6 20.87  0.10 18.62  0.05 17.87  0.02 16.61  0.01 16.02  0.01 15.56  0.02 99.00 99.00 99.00 99.00   L0.5:   11.54      99 99
ULAS J113028.08+085157.9 22.57  0.45 19.36  0.11 18.45  0.03 17.09  0.01 16.29  0.01 15.64  0.01 15.06  0.04 14.90  0.08    L3.5    9.86      99 99
ULAS J113047.63+091530.9 20.78  0.10 18.84  0.07 17.96  0.02 16.92  0.01 16.38  0.01 15.84  0.02 15.51  0.05 15.18  0.09      L0    4.31      99 99
ULAS J113048.30+054142.2 20.94  0.07 18.99  0.05 18.13  0.03 17.08  0.02 16.40  0.03 15.87  0.03 15.60  0.05 15.44  0.12      L0    1.84      99 99
ULAS J113151.01+041938.3 20.35  0.04 18.24  0.03 17.38  0.01 16.45  0.01 15.78  0.02 15.35  0.02 15.03  0.04 14.74  0.07      L0    9.80      99 99
ULAS J113314.57+063639.3 21.30  0.10 19.52  0.19 18.57  0.04 17.41  0.03 16.67  0.04 15.98  0.03 99.00 99.00 99.00 99.00     L2:    4.27      99 99
ULAS J113344.57+131125.4 19.73  0.04 17.70  0.03 16.69  0.01 15.56  0.01 14.93  0.01 14.37  0.01 14.07  0.03 13.83  0.04      L1    8.06      L1  7
ULAS J113345.16+032443.7 20.82  0.10 19.00  0.11 18.20  0.03 17.02  0.02 16.31  0.02 15.71  0.02 15.04  0.04 14.78  0.07   L2.5p   22.85      99 99
ULAS J113459.77+005516.7 21.11  0.10 19.20  0.08 18.11  0.03 16.80  0.02 15.98  0.02 15.33  0.02 14.94  0.04 14.62  0.06      L3    9.03      99 99
ULAS J113542.50-022659.1 21.37  0.12 19.19  0.07 18.42  0.03 17.49  0.02 16.75  0.02 16.18  0.02 15.99  0.06 15.89  0.18      L0    7.59      99 99
ULAS J113646.86+101911.9 21.18  0.09 19.18  0.06 18.25  0.03 17.23  0.02 16.66  0.03 16.15  0.03 15.93  0.06 15.48  0.11      L0    5.61      99 99
ULAS J113850.09-002451.3 21.35  0.10 19.14  0.06 18.13  0.04 16.84  0.02 15.91  0.02 15.23  0.01 14.63  0.03 14.28  0.05    L4.5    1.53      99 99
ULAS J114048.05+160825.1 21.38  0.15 19.22  0.10 18.10  0.02 16.82  0.02 15.95  0.01 15.24  0.01 14.62  0.03 14.26  0.05    L4.5    2.46      99 99
ULAS J114105.19+091647.6 22.11  0.35 19.51  0.14 18.66  0.03 17.35  0.02 16.68  0.01 16.09  0.02 15.61  0.05 15.37  0.10    L2.5    6.09      99 99
ULAS J114124.39-020405.7 21.58  0.09 19.39  0.06 18.59  0.04 17.44  0.02 16.81  0.02 16.27  0.03 16.04  0.06 15.74  0.14    L0.5    4.34      99 99
ULAS J114135.65+110219.3 20.95  0.14 18.80  0.17 17.94  0.02 16.91  0.01 16.27  0.02 15.70  0.02 15.19  0.04 14.86  0.08      L1   10.11      99 99
ULAS J114149.54+151956.5 21.40  0.13 19.35  0.08 18.50  0.03 17.49  0.02 16.76  0.04 16.22  0.04 15.94  0.06 15.78  0.15    L0.5    2.30      99 99
ULAS J114342.43+130012.5 20.42  0.06 18.49  0.04 17.46  0.02 16.31  0.01 15.50  0.01 14.87  0.01 14.60  0.03 14.41  0.05      L2   12.12      99 99
ULAS J114412.46+044449.6 21.24  0.08 18.90  0.05 17.90  0.02 16.90  0.02 16.31  0.02 15.87  0.03 99.00 99.00 99.00 99.00    L0p:   22.68      99 99
ULAS J114804.23+025405.3 19.89  0.04 17.99  0.03 17.02  0.01 15.98  0.01 15.35  0.01 14.79  0.01 14.50  0.03 14.28  0.05      L0    3.35      L0  3
ULAS J114822.32-024227.1 20.40  0.05 18.36  0.05 17.50  0.02 16.57  0.01 15.93  0.01 15.43  0.01 15.13  0.04 14.77  0.07      L0    6.94      99 99
ULAS J114829.48+055435.8 21.17  0.14 19.12  0.10 18.27  0.03 17.25  0.02 16.60  0.03 16.05  0.04 15.95  0.06 15.53  0.13      L0    4.68      99 99
ULAS J114851.82+110510.4 21.13  0.16 19.33  0.12 18.42  0.03 17.41  0.02 16.82  0.04 16.22  0.03 15.96  0.06 15.81  0.17      L0    2.90      99 99
ULAS J114913.69+151321.9 21.29  0.07 19.22  0.06 18.30  0.03 17.31  0.03 16.61  0.03 16.15  0.03 15.83  0.05 15.48  0.11      L0    3.12      99 99
ULAS J115002.01-010828.8 21.09  0.08 19.14  0.07 18.17  0.03 17.05  0.02 16.50  0.02 15.97  0.02 15.64  0.05 15.55  0.12      L0    5.99      99 99
ULAS J115013.06+052010.4 20.96  0.07 18.40  0.04 17.35  0.01 16.09  0.01 15.29  0.01 14.68  0.01 14.03  0.03 13.68  0.04   L4.5p   25.69      L6  7
ULAS J115105.79+111920.7 21.31  0.16 19.28  0.09 18.47  0.03 17.47  0.02 16.78  0.02 16.23  0.03 15.75  0.05 15.45  0.11      L1    8.13      99 99
ULAS J115151.17-015907.0 21.11  0.13 19.34  0.14 18.43  0.03 17.29  0.02 16.52  0.02 15.85  0.02 15.46  0.04 15.16  0.09      L2    4.90      99 99
ULAS J115226.54+051903.6 21.18  0.07 19.21  0.05 18.20  0.03 17.11  0.02 16.50  0.03 16.18  0.05 15.60  0.05 15.27  0.10    L0.5   14.78      99 99
ULAS J115451.81+123026.2 20.29  0.06 18.27  0.05 17.45  0.01 16.39  0.01 15.82  0.01 15.25  0.01 15.02  0.04 14.65  0.06      L0    2.46      99 99
ULAS J115506.41+101949.5 21.60  0.17 19.14  0.11 18.37  0.03 17.24  0.02 16.55  0.02 15.98  0.02 15.64  0.05 15.37  0.11      L1    4.49      99 99
ULAS J115524.57+124854.7 20.31  0.05 18.50  0.05 17.52  0.02 16.31  0.01 15.57  0.01 14.92  0.01 14.61  0.03 14.36  0.05      L2    7.91      99 99
ULAS J115553.62+055957.2 20.74  0.05 17.89  0.03 16.93  0.01 15.72  0.01 14.75  0.01 14.11  0.01 13.31  0.03 12.87  0.03      L8   17.43    L7.5 25
ULAS J115655.74+041721.4 20.27  0.15 18.40  0.06 17.56  0.02 16.61  0.01 15.97  0.02 15.45  0.02 15.01  0.04 14.78  0.07      L0    8.88      99 99
ULAS J115755.01+133801.0 21.29  0.13 19.25  0.08 18.40  0.03 17.38  0.02 16.76  0.02 16.16  0.03 16.05  0.06 16.01  0.18      L0    7.70      99 99
ULAS J115821.09+043453.9 20.65  0.08 17.62  0.03 16.61  0.01 15.43  0.01 14.88  0.01 14.37  0.01 13.70  0.03 13.36  0.03     L3p  134.62      L7 16
ULAS J115824.22+154552.1 21.57  0.11 19.48  0.07 18.51  0.04 17.24  0.02 16.45  0.02 15.81  0.02 15.42  0.04 15.17  0.09      L3    4.59      99 99
ULAS J115831.09-000850.4 19.88  0.03 17.88  0.03 17.02  0.01 16.01  0.01 15.39  0.01 14.90  0.01 14.61  0.03 14.33  0.05      L0    4.12   M9.5:  6
ULAS J115931.08+152830.3 18.58  0.04 16.61  0.04 15.73  0.01 14.74  0.01 14.12  0.01 13.58  0.01 13.22  0.02 12.97  0.03      L0    2.43      99 99
ULAS J115938.51+005726.8 18.12  0.02 16.09  0.01 15.07  0.01 14.02  0.01 13.37  0.01 12.80  0.01 12.38  0.02 12.05  0.02    L1.5    7.99      L0  2
ULAS J115952.35+074006.4 20.76  0.06 18.91  0.06 18.05  0.03 16.98  0.02 16.37  0.02 15.82  0.02 99.00 99.00 99.00 99.00     L0:    3.68      99 99
ULAS J115953.50+143202.8 22.09  0.20 19.78  0.13 18.87  0.05 17.36  0.02 16.41  0.02 15.56  0.01 14.85  0.03 14.34  0.05      L7   14.25      99 99
ULAS J120128.43+130857.8 20.14  0.05 18.25  0.04 17.33  0.02 16.18  0.01 15.42  0.01 14.83  0.01 14.58  0.03 14.33  0.05    L1.5    7.80      99 99
ULAS J120252.67-022748.0 19.81  0.04 17.82  0.04 16.91  0.01 15.75  0.01 15.04  0.01 14.43  0.01 14.12  0.03 13.87  0.04    L1.5    1.47      L0  4
ULAS J120310.86-015559.9 21.41  0.20 19.31  0.11 18.38  0.05 17.26  0.03 16.62  0.03 16.04  0.03 15.81  0.05 15.60  0.14    L0.5    2.36      99 99
ULAS J120357.45+001547.7 18.51  0.01 16.25  0.01 15.26  0.01 13.93  0.01 13.11  0.01 12.44  0.01 11.90  0.02 11.65  0.02      L4    8.54      L4  2
ULAS J120512.55+124539.3 20.39  0.05 18.25  0.04 17.41  0.02 16.31  0.01 15.66  0.01 15.16  0.01 14.87  0.03 14.71  0.06      L0    6.44      99 99
ULAS J120519.84+054834.5 20.90  0.07 18.88  0.05 17.97  0.03 16.98  0.02 16.41  0.02 15.92  0.03 15.67  0.05 15.20  0.09      L0    8.65      99 99
ULAS J120545.92+084206.8 21.71  0.18 19.31  0.10 18.52  0.06 17.26  0.04 16.36  0.02 15.71  0.02 15.10  0.04 14.87  0.07      L4    2.73      99 99
ULAS J120831.30+014925.6 18.92  0.02 16.89  0.02 16.03  0.01 15.08  0.01 14.48  0.01 13.98  0.01 13.59  0.03 13.32  0.03      L0    8.95      M9  3
ULAS J120900.76-021149.5 21.19  0.11 19.46  0.12 18.37  0.03 17.37  0.03 16.80  0.02 16.25  0.03 15.96  0.07 15.50  0.16      L0    5.77      99 99
ULAS J120912.47+083102.5 21.05  0.09 18.92  0.06 17.90  0.02 16.71  0.01 15.98  0.01 15.38  0.01 15.02  0.04 14.78  0.07      L2    6.73      99 99
ULAS J120934.59+003118.8 20.94  0.08 18.99  0.06 18.07  0.03 16.85  0.02 16.12  0.02 15.51  0.02 15.24  0.04 15.11  0.10    L1.5    6.85      99 99
ULAS J120950.34+024902.4 21.27  0.13 19.09  0.10 18.33  0.03 17.22  0.02 16.53  0.02 15.94  0.03 15.70  0.05 15.54  0.12    L0.5    3.40      99 99
ULAS J121001.98+030739.5 21.88  0.25 19.26  0.10 18.42  0.03 17.40  0.02 16.60  0.02 16.16  0.03 15.71  0.05 15.67  0.14      L1   11.56    L1.5 11
ULAS J121115.32+154230.0 21.51  0.10 19.62  0.08 18.75  0.03 17.49  0.02 16.86  0.04 16.25  0.03 15.86  0.05 15.37  0.10    L1.5    6.88      99 99
ULAS J121130.09+040607.5 19.91  0.03 17.91  0.03 16.88  0.01 15.52  0.01 14.70  0.01 13.95  0.01 13.47  0.03 13.14  0.03      L4    9.25     L2:  6
ULAS J121229.88+060407.8 20.90  0.09 18.93  0.06 18.04  0.03 17.07  0.02 16.42  0.02 15.91  0.03 99.00 99.00 99.00 99.00     L0:    1.76      99 99
ULAS J121233.92+020627.0 19.89  0.05 17.94  0.04 16.97  0.01 15.78  0.01 15.01  0.01 14.33  0.01 14.05  0.03 13.87  0.04      L2   10.14      L1 15
ULAS J121304.68+152921.2 20.34  0.07 18.22  0.05 17.25  0.01 16.17  0.01 15.69  0.02 15.18  0.02 14.83  0.03 14.45  0.05      L0   14.39      L1  7
ULAS J121318.64+073350.1 21.27  0.08 19.25  0.07 18.35  0.03 17.31  0.02 16.68  0.02 16.17  0.03 15.84  0.05 15.50  0.11      L0    1.16      99 99
ULAS J121415.48+104144.5 18.77  0.03 16.79  0.03 15.85  0.01 14.87  0.01 14.24  0.01 13.71  0.01 13.44  0.03 13.17  0.03      L0    2.09      M9  3
ULAS J121427.06-012639.3 19.76  0.04 17.84  0.03 16.83  0.01 15.83  0.01 15.21  0.01 14.68  0.01 14.36  0.03 14.05  0.05      L0    4.75      99 99
ULAS J121502.92+024650.0 21.69  0.17 19.25  0.10 18.49  0.04 17.38  0.02 16.73  0.03 16.32  0.04 15.98  0.06 15.56  0.14      L0    8.46      99 99
ULAS J121518.27+004257.2 19.75  0.03 17.75  0.03 16.79  0.01 15.60  0.01 14.87  0.01 14.30  0.01 13.97  0.03 13.77  0.05    L1.5    5.90      99 99
ULAS J121521.35-002120.8 21.49  0.14 19.66  0.13 18.66  0.06 17.37  0.03 16.63  0.04 15.94  0.04 15.44  0.04 15.14  0.11      L3    2.57      99 99
ULAS J121554.53+031435.6 21.59  0.18 19.37  0.10 18.60  0.04 17.21  0.02 16.35  0.02 15.64  0.02 15.16  0.04 14.94  0.08      L4    6.31      99 99
ULAS J121714.23+041255.5 20.36  0.06 18.32  0.05 17.58  0.02 16.60  0.01 16.02  0.02 15.46  0.02 15.02  0.04 14.67  0.07      L0   16.78      M9  6
ULAS J121735.50+070832.1 20.46  0.05 18.59  0.04 17.57  0.02 16.35  0.01 15.68  0.01 15.07  0.01 14.77  0.03 14.56  0.06    L1.5    8.21     L1:  6
ULAS J121932.50+015432.2 18.89  0.03 16.85  0.02 15.99  0.01 14.98  0.01 14.31  0.01 13.79  0.01 99.00 99.00 99.00 99.00     L0:    0.48      99 99
ULAS J122005.30+075933.7 21.23  0.08 19.34  0.07 18.40  0.03 17.36  0.02 16.72  0.02 16.17  0.03 15.85  0.05 15.65  0.13      L0    1.59      99 99
ULAS J122047.85-010020.4 21.04  0.09 19.28  0.08 18.44  0.05 17.42  0.03 16.73  0.04 16.27  0.04 15.82  0.06 15.88  0.20      L0   10.21      99 99
ULAS J122057.99+020142.2 21.19  0.11 19.22  0.10 18.29  0.03 17.12  0.02 16.41  0.03 15.83  0.03 15.48  0.05 15.26  0.11    L1.5    0.81      99 99
ULAS J122106.42+085550.8 20.47  0.06 18.63  0.05 17.69  0.02 16.62  0.01 15.91  0.01 15.33  0.02 14.97  0.04 14.80  0.07      L1    4.76      99 99
ULAS J122127.62+025719.5 17.05  0.02 15.08  0.02 14.12  0.01 13.07  0.01 12.44  0.01 11.91  0.01 11.65  0.02 11.37  0.02      L0    3.57      L0  1
ULAS J122325.69+044827.6 21.10  0.12 18.81  0.08 17.68  0.02 16.37  0.01 15.45  0.01 14.65  0.01 14.02  0.03 13.74  0.04    L5.5    3.94      99 99
ULAS J122350.25+074020.2 21.49  0.10 19.57  0.09 18.53  0.04 17.45  0.02 16.93  0.02 16.36  0.03 16.01  0.06 16.00  0.19      L0    6.41      99 99
ULAS J122416.18-015300.7 21.06  0.11 19.29  0.09 18.46  0.05 17.30  0.03 16.62  0.03 16.07  0.04 15.96  0.06 15.63  0.18      L0    9.35      99 99
ULAS J122523.99-021559.9 20.34  0.06 18.41  0.06 17.48  0.02 16.38  0.01 15.72  0.01 15.08  0.01 14.70  0.03 14.32  0.06    L1.5    5.01      L3  7
ULAS J122526.12+060613.5 21.17  0.17 19.19  0.08 18.32  0.03 17.31  0.02 16.59  0.02 16.06  0.03 99.00 99.00 99.00 99.00   L0.5:    1.18      99 99
ULAS J122535.59+145507.1 21.01  0.06 19.03  0.05 18.19  0.04 17.26  0.02 16.62  0.02 16.03  0.03 15.59  0.04 15.24  0.09      L0   13.24      99 99
ULAS J122628.68+083539.7 20.49  0.07 18.58  0.05 17.63  0.02 16.64  0.01 15.95  0.01 15.45  0.01 15.16  0.04 15.03  0.10      L0    3.69      99 99
ULAS J122718.18+021353.3 21.66  0.18 19.62  0.15 18.50  0.03 17.26  0.02 16.43  0.02 15.75  0.02 15.38  0.04 15.11  0.10      L3    4.77      99 99
ULAS J122809.69-024646.8 21.08  0.09 18.93  0.07 18.13  0.03 17.14  0.02 16.50  0.02 15.98  0.02 15.74  0.05 15.48  0.12      L0    3.78      99 99
ULAS J122812.39+110113.4 19.39  0.03 17.43  0.03 16.44  0.01 15.40  0.01 14.75  0.01 14.16  0.01 13.82  0.03 13.52  0.03      L1    2.96   L0.5:  6
ULAS J122855.36+005043.7 19.81  0.04 17.64  0.03 16.49  0.01 15.49  0.01 14.83  0.01 14.18  0.01 13.80  0.03 13.33  0.04     L2p   30.54      L0  3
ULAS J122901.03-014420.5 21.22  0.15 19.17  0.11 18.22  0.03 17.17  0.02 16.55  0.03 16.05  0.03 15.69  0.05 15.54  0.13      L0    2.14      99 99
ULAS J123200.78+022344.2 19.91  0.04 17.90  0.04 17.02  0.01 15.97  0.01 15.30  0.01 14.75  0.01 14.46  0.03 14.17  0.05    L0.5    0.43      L0  4
ULAS J123211.70-011629.5 20.96  0.14 18.91  0.10 18.01  0.03 17.09  0.02 16.49  0.03 15.91  0.03 15.51  0.04 15.43  0.12      L0    7.04      99 99
ULAS J123247.18+052702.9 20.88  0.10 18.92  0.07 18.00  0.03 17.02  0.02 16.29  0.02 15.72  0.02 15.38  0.04 15.28  0.12    L0.5    3.70      99 99
ULAS J123342.83+004503.8 21.76  0.16 19.67  0.11 18.54  0.06 17.44  0.03 16.74  0.03 16.05  0.02 15.74  0.05 15.55  0.13      L2    5.70      99 99
ULAS J123346.99+075729.9 21.06  0.07 19.10  0.06 18.40  0.04 17.30  0.03 16.71  0.02 16.18  0.03 15.76  0.06 15.42  0.14      L0    8.77      99 99
ULAS J123358.95-021031.0 20.98  0.12 19.04  0.10 18.21  0.03 16.95  0.02 16.22  0.01 15.55  0.02 15.28  0.04 15.11  0.09      L2    7.50      99 99
ULAS J123508.16+061513.6 20.25  0.04 18.25  0.04 17.34  0.01 16.24  0.01 15.54  0.01 14.95  0.01 14.62  0.03 14.37  0.06      L1    0.68     L1:  6
ULAS J123544.97+035428.9 20.22  0.07 18.36  0.05 17.31  0.02 16.24  0.01 15.62  0.01 15.07  0.02 99.00 99.00 99.00 99.00   L0.5:    4.52     L1:  6
ULAS J123552.04+031602.8 21.15  0.13 19.18  0.10 18.30  0.03 17.30  0.02 16.61  0.02 16.05  0.03 15.73  0.05 15.63  0.15      L0    2.45      99 99
ULAS J123637.41+061925.2 20.78  0.06 18.73  0.05 17.80  0.02 16.70  0.01 16.00  0.01 15.44  0.02 15.17  0.04 15.02  0.09      L1    5.22      99 99
ULAS J123701.42+005125.7 20.53  0.07 18.46  0.05 17.50  0.02 16.60  0.02 15.99  0.01 15.43  0.01 15.17  0.04 14.83  0.07      L0    6.48      99 99
ULAS J123732.11-024315.2 21.68  0.16 19.60  0.12 18.51  0.04 17.14  0.02 16.26  0.01 15.57  0.01 14.99  0.04 14.79  0.07    L4.5    5.71      99 99
ULAS J123755.16+021457.4 20.81  0.12 18.69  0.06 17.96  0.03 16.88  0.02 16.19  0.02 15.67  0.02 15.27  0.04 14.94  0.07    L0.5    5.35      99 99
ULAS J123901.14-005426.6 21.06  0.10 18.91  0.07 17.66  0.02 16.43  0.01 15.58  0.01 14.89  0.01 99.00 99.00 99.00 99.00   L4.5:   10.59      99 99
ULAS J123918.42-025943.9 20.63  0.09 18.69  0.06 17.86  0.03 16.89  0.02 16.20  0.01 15.59  0.02 15.31  0.04 15.24  0.10      L0    6.73      99 99
ULAS J124008.15+041930.2 21.15  0.12 19.06  0.08 18.27  0.04 17.25  0.03 16.59  0.03 15.97  0.03 15.53  0.04 15.35  0.11      L1    6.79      99 99
ULAS J124010.34+060350.1 20.76  0.09 18.78  0.07 18.00  0.03 16.92  0.02 16.28  0.01 15.78  0.02 15.27  0.04 15.07  0.09    L0.5    8.72      99 99
ULAS J124032.92+342311.9 20.91  0.07 18.98  0.06 18.03  0.04 16.90  0.02 16.19  0.02 15.65  0.02 15.23  0.06 15.05  0.09    L1.5    2.25      99 99
ULAS J124053.47+060253.6 19.82  0.04 17.84  0.03 16.93  0.01 15.98  0.01 15.36  0.01 14.79  0.01 14.53  0.03 14.29  0.05      L0    4.39     M9:  6
ULAS J124154.83+124710.2 21.11  0.08 19.16  0.07 18.40  0.05 17.34  0.03 16.69  0.02 16.11  0.03 15.93  0.05 15.74  0.16      L0    4.52      99 99
ULAS J124225.70+081910.1 21.04  0.08 19.35  0.08 18.40  0.03 17.36  0.02 16.76  0.02 16.22  0.03 15.55  0.04 15.03  0.09     L1p   46.96      99 99
ULAS J124228.00+311745.4 21.42  0.14 19.29  0.10 18.46  0.04 17.27  0.03 16.65  0.02 15.96  0.02 15.64  0.05 15.45  0.10    L1.5    2.51      99 99
ULAS J124246.77+110841.3 21.31  0.13 19.10  0.08 18.29  0.03 17.26  0.02 16.68  0.03 16.09  0.02 16.02  0.06 15.31  0.11      L0   12.91      99 99
ULAS J124250.49+235723.0 18.92  0.02 16.95  0.03 16.01  0.01 15.08  0.01 14.45  0.01 13.89  0.01 13.64  0.03 13.36  0.03      L0    5.59     L0:  6
ULAS J124307.94+024203.8 22.37  0.39 19.64  0.16 18.70  0.05 17.45  0.03 16.60  0.02 15.86  0.02 15.27  0.04 14.94  0.08    L4.5    2.03      99 99
ULAS J124437.81+224341.7 20.97  0.07 18.97  0.06 18.12  0.03 17.11  0.02 16.46  0.02 15.92  0.02 15.61  0.05 15.15  0.09      L0    4.35      99 99
ULAS J124438.95+090418.1 20.57  0.06 18.61  0.05 17.75  0.03 16.77  0.01 16.09  0.02 15.51  0.02 15.38  0.04 15.25  0.11      L0   10.19   L0.5:  6
ULAS J124514.96+120441.9 20.17  0.04 18.12  0.03 17.14  0.02 16.06  0.01 15.33  0.01 14.67  0.01 14.38  0.03 14.13  0.05    L1.5    4.66      L1  7
ULAS J124521.28+143906.7 21.06  0.11 19.11  0.10 18.19  0.04 17.17  0.02 16.51  0.02 15.97  0.03 15.63  0.05 15.29  0.10    L0.5    1.37      99 99
ULAS J124531.54+015630.9 19.66  0.03 17.89  0.04 16.84  0.01 15.81  0.01 15.10  0.01 14.60  0.01 99.00 99.00 99.00 99.00   L0.5:   10.02      99 99
ULAS J124533.32+024944.5 20.76  0.07 18.67  0.05 17.72  0.02 16.65  0.01 15.99  0.01 15.42  0.02 15.14  0.04 14.90  0.07    L0.5    3.91      99 99
ULAS J124651.63+121516.7 21.12  0.10 19.01  0.07 18.23  0.04 17.18  0.02 16.56  0.02 15.96  0.03 15.72  0.04 15.44  0.11      L0    1.40      99 99
ULAS J124724.62-003958.7 21.14  0.09 19.26  0.08 18.29  0.04 17.23  0.03 16.54  0.03 15.95  0.03 15.70  0.05 15.17  0.09      L1    5.46      99 99
ULAS J124732.04+301822.7 21.44  0.16 19.39  0.11 18.20  0.03 17.25  0.02 16.59  0.03 16.03  0.03 15.83  0.05 15.48  0.10      L0   10.72      99 99
ULAS J124734.05+002721.1 21.57  0.13 19.56  0.09 18.65  0.05 17.43  0.03 16.59  0.02 15.93  0.02 15.30  0.04 15.13  0.09    L3.5    3.44      99 99
ULAS J124736.05-005523.1 20.93  0.08 18.94  0.06 17.97  0.03 16.73  0.02 15.91  0.02 15.22  0.02 14.86  0.03 14.51  0.06      L3    3.71      99 99
ULAS J124922.71+031025.6 20.59  0.05 18.46  0.04 17.39  0.02 16.18  0.01 15.37  0.01 14.65  0.01 14.15  0.03 13.73  0.04      L4    5.51      99 99
ULAS J124941.62+345758.5 20.51  0.06 18.49  0.06 17.62  0.02 16.65  0.02 16.07  0.02 15.53  0.02 15.25  0.04 14.86  0.06      L0    5.80      99 99
ULAS J125015.55+045506.6 19.10  0.03 17.13  0.03 16.13  0.01 15.07  0.01 14.42  0.01 13.85  0.01 99.00 99.00 99.00 99.00     L1:    2.70      99 99
ULAS J125031.97+301946.2 21.36  0.16 19.16  0.09 18.19  0.03 17.17  0.02 16.54  0.03 15.95  0.02 15.74  0.05 15.45  0.11      L0    4.95      99 99
ULAS J125035.58+231325.5 21.81  0.16 19.64  0.10 18.82  0.06 17.42  0.03 16.58  0.03 15.88  0.02 15.48  0.04 15.09  0.07    L3.5    5.62      99 99
ULAS J125044.44+225139.3 20.85  0.08 18.86  0.05 17.90  0.03 16.87  0.02 16.28  0.02 15.73  0.02 15.41  0.04 15.23  0.09      L0    2.41      99 99
ULAS J125050.41+302549.3 20.08  0.04 18.12  0.04 17.13  0.01 16.17  0.01 15.57  0.01 15.07  0.01 14.77  0.03 14.40  0.05      L0    6.34      99 99
ULAS J125142.26+111734.7 20.91  0.08 18.93  0.06 18.07  0.03 17.02  0.02 16.40  0.02 15.87  0.02 15.58  0.05 15.30  0.11      L0    0.24      99 99
ULAS J125214.08+142239.3 20.21  0.05 18.22  0.03 17.28  0.02 16.05  0.01 15.24  0.01 14.58  0.01 14.22  0.03 13.95  0.04    L2.5    3.92      L3  7
ULAS J125238.22+034735.0 19.88  0.04 17.88  0.03 16.97  0.01 15.95  0.01 15.27  0.01 14.72  0.01 14.41  0.03 14.15  0.05    L0.5    0.83      M7  6
ULAS J125309.65+062950.3 21.25  0.13 19.31  0.10 18.43  0.04 17.46  0.03 16.87  0.03 16.23  0.03 15.92  0.06 15.41  0.10      L0    8.88      99 99
ULAS J125317.55+061825.4 20.91  0.07 18.97  0.06 17.84  0.03 16.62  0.01 15.74  0.01 15.02  0.01 14.60  0.03 14.26  0.05    L3.5    8.40      99 99
ULAS J125335.06+342727.5 21.12  0.07 19.11  0.06 18.29  0.04 17.32  0.03 16.61  0.04 16.09  0.03 15.76  0.05 15.39  0.09      L0    3.53      99 99
ULAS J125336.43+343427.8 21.59  0.13 19.31  0.08 18.54  0.05 17.35  0.03 16.80  0.04 16.28  0.03 15.95  0.05 15.68  0.12    L0.5    5.94      99 99
ULAS J125340.59-030316.7 21.35  0.15 19.05  0.09 18.57  0.04 16.93  0.02 16.20  0.02 15.52  0.02 15.08  0.03 14.79  0.08   L3.5p   27.07      99 99
ULAS J125354.36+025143.6 21.48  0.16 19.47  0.13 18.63  0.04 17.46  0.02 16.82  0.04 16.29  0.03 15.93  0.06 15.98  0.18    L0.5    3.82      99 99
ULAS J125355.20+250540.3 20.82  0.07 19.04  0.07 17.97  0.03 16.95  0.02 16.39  0.02 15.85  0.02 15.50  0.04 15.17  0.08      L0    6.79      99 99
ULAS J125408.69+292653.0 21.21  0.12 19.09  0.08 18.32  0.04 17.24  0.02 16.63  0.03 16.08  0.03 15.88  0.05 15.76  0.13      L0    4.95      99 99
ULAS J125414.31+051139.2 21.00  0.08 18.96  0.06 18.11  0.03 17.10  0.02 16.38  0.03 15.87  0.03 15.60  0.05 15.70  0.13      L0    8.52      99 99
ULAS J125437.60+293832.5 19.35  0.04 17.34  0.03 16.41  0.01 15.31  0.01 14.62  0.01 14.04  0.01 13.78  0.03 13.48  0.03      L1    2.03      L0  4
ULAS J125442.32+311322.9 20.30  0.05 18.38  0.05 17.47  0.02 16.46  0.01 15.79  0.02 15.22  0.01 14.89  0.03 14.71  0.05      L0    3.52      99 99
ULAS J125459.32+263107.0 20.42  0.06 18.26  0.04 17.49  0.02 16.36  0.01 15.71  0.01 15.15  0.01 14.90  0.03 14.61  0.05    L0.5    3.62      L1  7
ULAS J125512.61+151123.0 21.54  0.13 19.57  0.10 18.48  0.03 17.24  0.02 16.56  0.03 16.10  0.03 15.59  0.04 15.35  0.09      L2   10.59      99 99
ULAS J125514.22+343711.0 21.68  0.15 19.42  0.09 18.39  0.04 17.24  0.03 16.59  0.04 15.96  0.03 15.62  0.04 15.27  0.08    L1.5    6.86      99 99
ULAS J125528.73+053304.5 21.40  0.12 19.46  0.10 18.45  0.04 17.28  0.02 16.46  0.02 15.77  0.02 15.54  0.05 15.27  0.10    L2.5    8.15      99 99
ULAS J125546.00+242236.8 21.22  0.08 19.15  0.06 18.33  0.04 17.30  0.02 16.64  0.03 16.08  0.03 15.82  0.04 15.56  0.10      L0    0.69      99 99
ULAS J125615.00+284015.1 21.51  0.12 19.47  0.09 18.61  0.05 17.46  0.03 16.69  0.02 16.05  0.03 15.67  0.05 15.34  0.09      L2    0.91      99 99
ULAS J125633.00+281833.8 20.61  0.08 18.71  0.05 17.68  0.02 16.66  0.02 16.04  0.01 15.52  0.02 15.06  0.03 14.89  0.07    L0.5    7.03      99 99
ULAS J125650.15+072131.0 21.18  0.13 19.18  0.10 18.37  0.04 17.40  0.03 16.74  0.03 16.15  0.03 15.93  0.06 15.60  0.13      L0    1.87      99 99
ULAS J125656.75+014616.2 18.60  0.02 16.62  0.02 15.71  0.01 14.42  0.01 13.50  0.01 12.82  0.01 12.34  0.02 12.04  0.02    L3.5   10.04      L2 15
ULAS J125732.18+232142.7 21.16  0.11 19.15  0.07 18.24  0.04 16.99  0.02 16.16  0.02 15.37  0.02 14.93  0.03 14.61  0.05    L3.5    3.71      99 99
ULAS J125737.32-011336.1 20.39  0.05 18.00  0.03 17.03  0.01 15.64  0.01 14.82  0.01 14.14  0.01 13.51  0.03 13.21  0.03    L4.5    8.97      L4  2
ULAS J125742.21+122845.2 20.88  0.07 19.05  0.07 18.11  0.03 17.13  0.02 16.38  0.02 15.81  0.02 15.57  0.05 15.33  0.10    L0.5    6.07      99 99
ULAS J125803.51+263428.9 22.98  0.40 19.78  0.12 18.56  0.04 17.33  0.02 16.59  0.02 16.16  0.03 15.77  0.05 15.25  0.08     L2p   30.64      99 99
ULAS J125816.55+154833.4 21.16  0.14 19.13  0.10 18.22  0.04 17.10  0.03 16.51  0.02 15.90  0.02 15.63  0.04 15.45  0.11    L0.5    1.80      99 99
ULAS J125839.91+232310.1 21.62  0.16 19.42  0.11 18.64  0.05 17.42  0.03 16.63  0.03 16.04  0.03 15.64  0.04 15.35  0.08      L2    2.22      99 99
ULAS J125915.29+235608.7 21.19  0.08 19.16  0.06 18.40  0.04 17.37  0.02 16.65  0.02 16.09  0.02 15.87  0.05 15.63  0.11      L0    3.49      99 99
ULAS J125924.87+022352.4 21.27  0.12 19.08  0.09 18.36  0.04 17.15  0.02 16.50  0.03 15.87  0.02 15.41  0.04 15.23  0.09    L1.5    4.37      99 99
ULAS J125941.59+100138.3 21.59  0.14 19.52  0.10 18.47  0.03 17.01  0.01 15.88  0.01 14.90  0.01 99.00 99.00 99.00 99.00  L6.5p:   59.44      99 99
ULAS J130000.11+345104.2 20.93  0.07 18.87  0.06 17.94  0.03 16.84  0.02 16.27  0.02 15.71  0.02 15.39  0.04 15.29  0.08    L0.5    6.23      99 99
ULAS J130146.15+045341.0 20.93  0.07 18.88  0.06 17.97  0.03 16.73  0.01 15.94  0.02 15.28  0.01 14.81  0.03 14.54  0.06      L3    0.70      99 99
ULAS J130153.17+254232.2 21.36  0.14 19.46  0.10 18.37  0.03 17.47  0.02 16.90  0.02 16.46  0.03 15.87  0.05 15.61  0.11      L0   19.77      99 99
ULAS J130154.66+241309.4 21.00  0.15 18.92  0.06 17.93  0.03 16.82  0.02 16.06  0.01 15.45  0.01 14.92  0.03 14.71  0.06    L2.5    3.45      99 99
ULAS J130231.05+264830.5 20.97  0.08 18.85  0.06 17.87  0.02 16.50  0.01 15.61  0.01 14.91  0.01 14.32  0.03 14.07  0.04    L4.5    4.21      99 99
ULAS J130254.60-011146.3 20.37  0.05 18.52  0.05 17.64  0.03 16.43  0.02 15.77  0.02 15.13  0.01 14.71  0.03 14.56  0.05    L1.5    6.98      99 99
ULAS J130336.26+013600.9 20.42  0.06 18.55  0.06 17.61  0.02 16.69  0.01 16.05  0.01 15.51  0.02 15.02  0.03 14.77  0.06      L0   14.56      99 99
ULAS J130339.03+152542.8 21.02  0.09 19.16  0.07 18.23  0.03 17.14  0.02 16.39  0.02 15.83  0.02 15.47  0.04 15.20  0.09      L1    3.17      99 99
ULAS J130433.13+090707.1 19.31  0.03 17.27  0.02 16.32  0.01 15.28  0.01 14.59  0.01 14.03  0.01 99.00 99.00 99.00 99.00     L1:    1.74      L0  7
ULAS J130435.66+154252.6 23.24  0.40 19.68  0.16 18.61  0.03 17.19  0.02 16.44  0.02 15.86  0.02 15.09  0.04 14.62  0.06    L9.5   13.44      99 99
ULAS J130449.97+010623.9 21.02  0.10 18.83  0.06 17.88  0.02 16.66  0.01 15.92  0.02 15.18  0.01 14.68  0.03 14.39  0.05      L3    3.32      99 99
ULAS J130516.83+290825.7 21.60  0.16 19.45  0.11 18.45  0.03 17.34  0.02 16.55  0.02 15.95  0.02 15.61  0.04 15.42  0.09      L2    4.53      99 99
ULAS J130534.79+054601.3 20.98  0.09 18.93  0.07 18.05  0.03 16.86  0.02 16.35  0.02 15.68  0.02 15.44  0.04 15.27  0.10    L0.5    6.30      99 99
ULAS J130654.27-013338.4 21.06  0.12 19.33  0.11 18.34  0.04 17.22  0.03 16.57  0.03 15.98  0.03 15.86  0.06 15.73  0.14      L0   10.02      99 99
ULAS J130724.52+253238.0 19.95  0.03 18.03  0.03 17.05  0.01 16.04  0.01 15.34  0.01 14.77  0.01 14.57  0.03 14.26  0.05    L0.5    4.99      99 99
ULAS J130733.83+024602.1 18.88  0.02 16.94  0.02 15.96  0.01 14.99  0.01 14.33  0.01 13.81  0.01 13.48  0.02 13.19  0.03      L0    3.81      99 99
ULAS J130741.64+034931.9 20.08  0.04 18.11  0.03 17.36  0.02 16.28  0.01 15.63  0.01 15.06  0.01 14.77  0.03 14.53  0.05      L0    3.90      99 99
ULAS J130816.04-011424.4 21.11  0.11 19.13  0.07 18.33  0.04 17.22  0.03 16.54  0.03 15.94  0.02 15.64  0.05 15.38  0.10      L1    1.83      99 99
ULAS J130830.96+081852.5 19.23  0.03 17.30  0.02 16.31  0.01 15.19  0.01 14.37  0.01 13.79  0.01 13.51  0.03 13.28  0.03    L1.5    9.68      L0  7
ULAS J130943.82+092530.1 21.16  0.09 19.30  0.08 18.37  0.04 17.13  0.02 16.34  0.02 15.68  0.02 15.42  0.04 15.26  0.09      L2   10.71      99 99
ULAS J130954.85+124222.5 21.58  0.13 19.80  0.13 18.73  0.05 17.48  0.03 16.69  0.02 16.05  0.02 15.66  0.05 15.37  0.11    L2.5    3.46      99 99
ULAS J131113.77+240105.0 20.36  0.05 18.27  0.03 17.49  0.02 16.28  0.01 15.53  0.01 14.89  0.01 14.64  0.03 14.31  0.04    L1.5    5.92      L3  7
ULAS J131132.32+014624.0 21.74  0.18 19.29  0.10 18.62  0.05 17.49  0.03 16.86  0.03 16.39  0.04 16.06  0.06 15.88  0.16      L0    6.19      99 99
ULAS J131220.46+121400.8 21.25  0.13 19.04  0.08 18.17  0.04 17.29  0.02 16.60  0.02 16.08  0.03 15.79  0.05 15.56  0.12      L0    5.62      99 99
ULAS J131221.88+290934.3 19.53  0.03 17.39  0.03 16.38  0.01 15.34  0.01 14.78  0.01 14.27  0.01 14.00  0.03 13.68  0.03   L0.5p   20.23      L0  7
ULAS J131223.61+315500.9 20.28  0.06 18.18  0.05 17.27  0.01 16.20  0.01 15.57  0.01 15.07  0.01 14.74  0.03 14.42  0.05    L0.5    2.98      99 99
ULAS J131253.95+072025.9 21.38  0.09 19.44  0.09 18.42  0.04 17.46  0.03 16.85  0.03 16.30  0.03 16.07  0.06 15.97  0.17      L0    5.08      99 99
ULAS J131310.69+090809.9 21.23  0.16 19.21  0.09 18.27  0.04 17.33  0.03 16.71  0.03 16.20  0.03 15.79  0.05 15.81  0.15      L0    6.45      99 99
ULAS J131314.24+251903.4 20.55  0.05 18.58  0.04 17.65  0.02 16.45  0.01 15.68  0.01 15.06  0.01 14.88  0.03 14.70  0.06    L1.5   17.00      99 99
ULAS J131340.95-015312.6 22.83  0.53 19.24  0.11 18.55  0.04 17.42  0.03 16.78  0.03 16.25  0.03 99.00 99.00 99.00 99.00   L0.5:    9.33      99 99
ULAS J131415.51-000847.5 21.25  0.10 18.91  0.07 18.06  0.03 16.63  0.02 15.95  0.02 15.35  0.02 14.83  0.03 14.54  0.06      L3   13.82    L3.5 19
ULAS J131500.10+001437.3 20.94  0.09 18.94  0.07 17.97  0.03 16.86  0.02 16.30  0.03 15.81  0.03 15.52  0.04 15.23  0.09      L0    4.99      99 99
ULAS J131517.96+110316.2 19.21  0.03 17.28  0.03 16.32  0.01 15.38  0.01 14.72  0.01 14.21  0.01 13.95  0.03 13.70  0.03      L0    6.37     M9:  6
ULAS J131533.95+223010.2 20.39  0.06 18.50  0.04 17.49  0.02 16.31  0.01 15.60  0.01 14.94  0.01 14.57  0.03 14.30  0.05      L2    3.21      99 99
ULAS J131543.56+233458.0 19.92  0.03 17.85  0.03 17.02  0.01 15.86  0.01 15.21  0.01 14.65  0.01 14.39  0.03 14.14  0.04    L0.5    3.62      L1  7
ULAS J131545.52+245407.3 19.47  0.03 17.47  0.02 16.47  0.01 15.46  0.01 14.86  0.01 14.33  0.01 14.01  0.03 13.67  0.03    L0.5    6.33      L0  3
ULAS J131644.54+220611.6 21.16  0.08 19.03  0.07 18.14  0.03 17.19  0.02 16.55  0.02 16.04  0.02 15.74  0.05 15.56  0.11      L0    4.32      99 99
ULAS J131722.96+002629.4 21.22  0.10 19.33  0.09 18.20  0.04 17.23  0.03 16.64  0.03 16.12  0.03 15.91  0.05 15.55  0.11      L0    8.06      99 99
ULAS J131749.14+044814.3 20.53  0.05 18.42  0.04 17.46  0.02 16.04  0.01 15.19  0.01 14.46  0.01 13.96  0.03 13.67  0.03    L4.5    9.54      99 99
ULAS J131939.14+344025.4 20.21  0.04 18.26  0.03 17.25  0.02 16.20  0.01 15.49  0.01 14.95  0.01 99.00 99.00 99.00 99.00     L1:    2.90      99 99
ULAS J131940.25+025843.5 20.95  0.10 19.05  0.08 18.10  0.03 17.02  0.02 16.38  0.03 15.82  0.03 15.52  0.04 15.20  0.10    L0.5    0.89      99 99
ULAS J132006.99-024131.3 21.44  0.13 19.37  0.11 18.38  0.04 17.36  0.02 16.71  0.02 16.22  0.03 15.92  0.05 15.61  0.12      L0    2.75      99 99
ULAS J132019.60+074852.7 21.21  0.09 19.25  0.07 18.37  0.04 17.30  0.03 16.64  0.02 16.02  0.03 15.62  0.05 15.10  0.09    L1.5   10.61      99 99
ULAS J132043.97+040906.4 19.52  0.03 17.42  0.02 16.47  0.01 15.18  0.01 14.36  0.01 13.64  0.01 13.18  0.02 12.93  0.03    L3.5    2.83      L3 15
ULAS J132044.26+280011.4 21.50  0.15 19.48  0.11 18.30  0.03 17.31  0.02 16.70  0.02 16.22  0.03 15.78  0.05 15.37  0.09    L0.5   13.83      99 99
ULAS J132054.42+301819.2 20.82  0.08 18.87  0.06 18.07  0.03 17.08  0.02 16.44  0.02 15.91  0.02 15.56  0.04 15.38  0.08      L0    4.82      99 99
ULAS J132059.26+330111.2 20.97  0.08 18.88  0.06 17.98  0.03 17.01  0.02 16.38  0.03 15.88  0.03 15.51  0.04 15.22  0.08      L0    2.98      99 99
ULAS J132106.66+075412.6 20.81  0.08 18.90  0.07 18.10  0.04 17.13  0.03 16.46  0.02 15.87  0.03 15.57  0.04 15.39  0.10      L0    5.92      99 99
ULAS J132116.95+275533.0 21.22  0.11 19.09  0.09 18.19  0.03 16.97  0.02 16.20  0.01 15.55  0.01 15.21  0.03 14.92  0.06    L2.5    2.62      99 99
ULAS J132140.44+075744.8 20.28  0.06 18.45  0.05 17.45  0.02 16.31  0.01 15.56  0.01 14.95  0.01 14.55  0.03 14.23  0.05      L2    4.94   L1.5:  6
ULAS J132256.91+354740.7 20.71  0.07 18.93  0.06 17.97  0.03 16.87  0.02 16.16  0.03 15.59  0.02 15.00  0.03 14.73  0.05      L2   17.39      99 99
ULAS J132349.81+232132.9 21.40  0.10 19.17  0.06 18.40  0.04 17.29  0.02 16.68  0.02 16.07  0.02 15.65  0.04 15.48  0.10      L1    5.54      99 99
ULAS J132429.40+084729.3 21.38  0.11 19.03  0.07 18.43  0.04 17.39  0.02 16.72  0.02 16.19  0.03 15.86  0.05 15.79  0.14      L0   10.22      99 99
ULAS J132442.02+090159.7 20.96  0.07 18.87  0.06 18.05  0.03 17.03  0.02 16.42  0.02 15.89  0.02 15.43  0.04 15.20  0.09      L0    6.38      99 99
ULAS J132445.65+263704.6 21.17  0.09 19.37  0.09 18.42  0.04 17.47  0.02 16.80  0.03 16.27  0.03 15.98  0.05 15.74  0.13      L0    4.76      99 99
ULAS J132448.54+092903.0 21.56  0.13 19.11  0.07 18.15  0.03 17.18  0.02 16.42  0.02 15.88  0.02 15.36  0.04 15.03  0.07      L2   18.41      99 99
ULAS J132456.95+330046.3 20.11  0.04 18.06  0.03 17.00  0.01 15.87  0.01 15.11  0.01 14.49  0.01 14.08  0.03 13.75  0.04    L2.5    4.89      99 99
ULAS J132511.10+051703.4 19.27  0.03 17.26  0.02 16.23  0.01 15.15  0.01 14.49  0.01 13.88  0.01 13.58  0.03 13.30  0.03      L1    7.05      L1  7
ULAS J132629.65-003832.5 21.35  0.10 18.54  0.04 17.59  0.02 16.22  0.01 15.11  0.01 14.17  0.01 13.28  0.02 12.77  0.03     L7p  112.14    L5.5 15
ULAS J132636.70+293959.0 21.10  0.10 19.09  0.06 18.23  0.04 17.34  0.03 16.71  0.03 16.25  0.03 15.71  0.04 15.49  0.09      L0   15.01      99 99
ULAS J132707.69+130054.7 20.97  0.09 18.92  0.06 18.09  0.03 17.02  0.02 16.46  0.02 15.92  0.02 15.60  0.04 15.37  0.09      L0    1.63      99 99
ULAS J132715.13+075937.8 18.86  0.03 16.71  0.02 15.79  0.01 14.58  0.01 13.84  0.01 13.18  0.01 12.83  0.02 12.55  0.03    L2.5    4.81      L1  7
ULAS J132720.56+101138.5 22.56  0.26 19.75  0.10 18.81  0.06 17.48  0.03 16.58  0.02 15.83  0.02 15.25  0.04 14.80  0.06      L5    4.69      99 99
ULAS J132730.87+050218.7 21.27  0.10 19.42  0.11 18.59  0.06 17.48  0.04 16.70  0.03 16.19  0.03 15.92  0.06 15.72  0.13    L0.5    5.77      99 99
ULAS J132806.29+023202.5 20.89  0.08 18.83  0.07 17.98  0.02 16.88  0.02 16.07  0.02 15.49  0.02 15.23  0.04 15.03  0.07    L1.5    7.20      99 99
ULAS J132840.72+074627.4 20.25  0.05 18.18  0.04 17.31  0.02 16.21  0.01 15.57  0.01 15.06  0.01 14.73  0.03 14.43  0.05    L0.5    1.23      99 99
ULAS J132937.23+035729.6 19.85  0.04 17.80  0.03 16.97  0.01 15.93  0.01 15.31  0.01 14.74  0.01 14.43  0.03 14.08  0.04      L0    3.14      L0  4
ULAS J132939.33+112248.3 21.36  0.11 19.22  0.07 18.46  0.04 17.41  0.02 16.69  0.02 16.11  0.03 15.84  0.05 15.59  0.11    L0.5    2.81      99 99
ULAS J132958.19+124215.4 20.08  0.04 18.21  0.04 17.32  0.02 16.31  0.01 15.70  0.01 15.20  0.01 14.69  0.03 14.42  0.05      L0   15.67      99 99
ULAS J133111.64+320133.8 21.59  0.16 19.51  0.10 18.51  0.04 17.40  0.03 16.80  0.02 16.25  0.03 15.93  0.05 15.92  0.13    L0.5    6.74      99 99
ULAS J133131.70+122530.7 20.98  0.09 18.85  0.05 17.83  0.03 16.71  0.01 16.03  0.02 15.45  0.01 15.19  0.04 14.97  0.08      L1    9.29      99 99
ULAS J133132.80+340756.5 18.18  0.02 16.24  0.02 15.21  0.01 14.13  0.01 13.42  0.01 12.81  0.01 12.58  0.02 12.34  0.02      L1    9.35      L0  2
ULAS J133148.66-011700.6 20.31  0.06 17.58  0.04 16.50  0.01 15.33  0.01 14.67  0.01 14.05  0.01 13.44  0.02 13.15  0.03   L3.5p   72.37      L1 27
ULAS J133157.91+030531.7 19.99  0.04 18.04  0.03 17.11  0.01 16.10  0.01 15.44  0.01 14.90  0.01 14.60  0.03 14.32  0.05      L0    1.64      99 99
ULAS J133203.62+250327.7 20.80  0.07 18.85  0.06 17.97  0.03 16.87  0.02 16.16  0.02 15.58  0.02 15.30  0.04 14.99  0.07      L1    1.30      99 99
ULAS J133228.48+263508.4 20.12  0.04 18.05  0.04 17.18  0.02 15.95  0.01 15.15  0.01 14.49  0.01 14.13  0.03 13.84  0.04    L2.5    2.38      L2 18
ULAS J133229.49+291900.4 20.85  0.10 18.75  0.05 17.67  0.02 16.69  0.02 16.17  0.02 15.62  0.02 15.19  0.04 14.93  0.07      L0   16.29      99 99
ULAS J133257.72+325812.7 20.37  0.04 18.20  0.03 17.40  0.02 16.37  0.01 15.78  0.02 15.25  0.02 15.01  0.03 14.83  0.06      L0   10.69      M9  3
ULAS J133345.19-021601.1 19.28  0.03 17.24  0.02 16.36  0.01 15.17  0.01 14.47  0.01 13.87  0.01 13.54  0.03 13.27  0.03    L1.5    1.14      L3  7
ULAS J133356.60+102603.3 21.27  0.11 19.16  0.07 18.19  0.03 17.24  0.02 16.68  0.02 16.14  0.02 15.57  0.04 15.25  0.09   L0.5p   20.68      99 99
ULAS J133424.58+064645.9 21.12  0.13 19.17  0.08 18.20  0.03 17.02  0.02 16.38  0.02 15.77  0.02 15.40  0.04 15.12  0.08    L1.5    1.21      99 99
ULAS J133433.61+302010.1 21.34  0.13 19.37  0.11 18.50  0.05 17.32  0.03 16.71  0.03 16.23  0.03 99.00 99.00 99.00 99.00   L0.5:    2.96      99 99
ULAS J133445.05+000111.8 21.04  0.09 19.13  0.07 18.29  0.03 17.26  0.02 16.55  0.02 16.02  0.03 15.51  0.04 15.02  0.07   L1.5p   21.26      99 99
ULAS J133517.18+024226.9 20.56  0.06 18.72  0.06 17.79  0.02 16.61  0.01 15.89  0.02 15.23  0.01 14.90  0.03 14.63  0.05    L1.5    5.65      99 99
ULAS J133545.21+095627.5 21.19  0.08 19.19  0.07 18.29  0.03 17.19  0.02 16.51  0.02 15.95  0.02 15.51  0.04 15.21  0.09      L1    2.46      99 99
ULAS J133605.13+091406.0 21.32  0.12 19.16  0.08 18.36  0.03 17.18  0.01 16.51  0.02 15.93  0.02 15.52  0.04 15.28  0.09    L1.5    1.39      99 99
ULAS J133609.79+003632.8 21.03  0.10 19.07  0.06 18.12  0.03 17.06  0.02 16.36  0.02 15.88  0.02 15.59  0.04 15.15  0.08    L0.5    3.72      99 99
ULAS J133624.88+254037.2 21.62  0.14 19.12  0.07 18.23  0.03 16.93  0.02 16.12  0.02 15.48  0.02 14.86  0.03 14.63  0.05      L4    6.36      99 99
ULAS J133655.01+245102.9 20.69  0.07 18.74  0.06 17.79  0.02 16.75  0.01 16.06  0.02 15.48  0.02 15.21  0.04 15.05  0.07    L0.5    3.50      99 99
ULAS J133836.97-022910.7 22.10  0.26 19.53  0.14 18.56  0.06 17.37  0.03 16.81  0.04 16.37  0.05 15.78  0.05 15.62  0.12      L1   15.42      99 99
ULAS J133847.03+064348.9 21.83  0.13 19.84  0.14 18.80  0.06 17.42  0.03 16.67  0.02 16.00  0.03 15.42  0.04 15.13  0.07    L3.5    4.14      99 99
ULAS J133849.52+043729.2 18.15  0.02 16.23  0.02 15.28  0.01 14.10  0.01 13.33  0.01 12.71  0.01 12.44  0.02 12.23  0.02    L1.5   10.80      L1  2
ULAS J133849.55+294155.9 20.81  0.09 18.73  0.06 17.88  0.03 16.86  0.02 16.20  0.02 15.65  0.02 15.52  0.04 15.08  0.07      L0    4.82      99 99
ULAS J134032.81-020650.9 22.13  0.24 19.45  0.14 18.76  0.05 17.30  0.03 16.47  0.03 15.73  0.02 15.21  0.03 14.95  0.07    L4.5    8.58      99 99
ULAS J134112.02+113827.8 19.20  0.02 17.21  0.02 16.31  0.01 15.37  0.01 14.77  0.01 14.24  0.01 13.93  0.03 13.59  0.03      L0    7.51     L0:  6
ULAS J134131.33+263003.4 21.66  0.14 19.81  0.11 18.70  0.04 17.49  0.02 16.92  0.03 16.26  0.04 15.99  0.05 15.84  0.13      L1    8.25      99 99
ULAS J134155.23+142359.9 20.95  0.07 18.95  0.06 18.08  0.02 17.13  0.01 16.47  0.02 15.98  0.02 15.58  0.04 15.53  0.10      L0    6.75      99 99
ULAS J134203.10+134021.9 21.91  0.19 19.31  0.09 18.43  0.04 16.92  0.02 15.98  0.01 15.16  0.01 14.45  0.03 14.10  0.04    L6.5    7.22    L5.5 23
ULAS J134228.34-002705.2 19.44  0.03 17.37  0.03 16.53  0.01 15.51  0.01 14.85  0.01 14.28  0.01 14.02  0.03 13.73  0.03      L0    1.47      M9  3
ULAS J134250.83+043214.9 20.78  0.09 18.86  0.07 17.81  0.02 16.79  0.02 16.05  0.01 15.49  0.02 99.00 99.00 99.00 99.00     L1:    3.70      99 99
ULAS J134322.94-010844.0 21.18  0.14 19.16  0.09 18.48  0.03 17.43  0.02 16.71  0.02 16.22  0.03 99.00 99.00 99.00 99.00     L0:    4.25      99 99
ULAS J134328.09+270746.5 20.80  0.09 18.91  0.07 18.05  0.03 17.04  0.03 16.43  0.03 15.92  0.03 15.43  0.04 15.21  0.08      L0    8.61      99 99
ULAS J134328.93+131226.3 19.93  0.04 18.01  0.03 17.08  0.01 15.97  0.01 15.25  0.01 14.65  0.01 14.29  0.03 14.03  0.04    L1.5    2.40      L1  3
ULAS J134338.63-022043.3 20.12  0.05 18.11  0.04 17.19  0.01 16.21  0.01 15.67  0.01 15.14  0.01 14.84  0.03 14.47  0.05      L0    8.64      L0  4
ULAS J134407.71+360454.1 21.23  0.11 19.56  0.10 18.49  0.05 17.44  0.04 16.68  0.04 16.11  0.03 15.85  0.04 15.63  0.10      L1    7.13      99 99
ULAS J134414.90+092405.0 22.42  0.26 19.67  0.11 18.62  0.03 17.29  0.01 16.30  0.02 15.46  0.01 14.59  0.03 14.17  0.04      L7   16.54      99 99
ULAS J134423.98+280603.8 22.27  0.26 19.32  0.09 18.40  0.03 17.19  0.02 16.72  0.03 16.13  0.03 15.61  0.04 15.44  0.10     L1p   25.03      99 99
ULAS J134506.82+252736.9 20.54  0.06 18.57  0.05 17.60  0.02 16.54  0.01 15.91  0.01 15.30  0.01 15.06  0.03 14.72  0.05    L0.5    2.41      99 99
ULAS J134509.76+015750.2 20.60  0.06 18.59  0.05 17.66  0.03 16.74  0.02 16.09  0.02 15.58  0.02 15.23  0.04 15.03  0.07      L0    4.53      99 99
ULAS J134531.46+001551.3 21.08  0.12 19.09  0.07 18.23  0.04 16.95  0.03 16.15  0.02 15.58  0.02 15.23  0.04 14.92  0.07      L2    5.23      99 99
ULAS J134607.36+084234.0 19.65  0.03 17.62  0.03 16.74  0.01 15.52  0.01 14.75  0.01 14.11  0.01 13.77  0.03 13.54  0.03      L2    3.73      L2  7
ULAS J134640.12+075924.0 21.12  0.11 19.05  0.08 18.25  0.04 17.14  0.02 16.37  0.02 15.82  0.02 15.51  0.04 15.28  0.08      L1    2.65      99 99
ULAS J134648.00+061344.2 21.58  0.14 19.51  0.09 18.54  0.03 17.49  0.02 16.78  0.03 16.25  0.03 15.95  0.05 15.66  0.12      L1    2.19      99 99
ULAS J134756.49-010335.4 21.21  0.12 19.44  0.10 18.55  0.03 17.49  0.02 16.78  0.02 16.22  0.03 16.15  0.06 15.79  0.13      L0    9.30      99 99
ULAS J134803.83+254202.3 21.07  0.09 19.01  0.07 18.21  0.03 17.20  0.02 16.57  0.02 16.09  0.03 15.56  0.04 15.24  0.08    L0.5   12.53      99 99
ULAS J134828.48+132246.4 21.32  0.10 19.27  0.07 18.44  0.03 17.41  0.02 16.71  0.02 16.18  0.02 15.89  0.05 15.92  0.14      L0    4.78      99 99
ULAS J134838.63+093607.7 21.02  0.08 18.90  0.07 18.09  0.03 17.11  0.02 16.41  0.02 15.89  0.02 15.49  0.04 15.31  0.10      L0    4.74      99 99
ULAS J134846.04+035350.9 18.68  0.02 16.58  0.02 15.72  0.01 14.60  0.01 13.81  0.01 13.18  0.01 12.90  0.02 12.65  0.03    L1.5    6.02      L1 15
ULAS J134901.19+242319.1 20.97  0.08 19.22  0.11 18.13  0.03 17.14  0.02 16.47  0.02 15.89  0.02 15.64  0.04 15.39  0.08      L0    4.43      99 99
ULAS J134902.35+311221.5 20.98  0.18 19.10  0.07 17.97  0.03 16.70  0.01 16.02  0.02 15.34  0.02 14.79  0.03 14.46  0.05      L3    9.00      99 99
ULAS J134902.59+263613.2 21.49  0.17 19.57  0.12 18.46  0.04 17.46  0.03 16.79  0.04 16.35  0.04 16.09  0.05 15.94  0.13      L0    7.82      99 99
ULAS J134921.73+083617.8 20.34  0.05 18.27  0.04 17.41  0.02 16.26  0.01 15.58  0.01 14.98  0.01 14.64  0.03 14.41  0.05      L1    2.20   L1.5:  6
ULAS J134931.40+294553.5 19.95  0.05 17.87  0.04 16.96  0.01 15.66  0.01 14.87  0.01 14.14  0.01 13.70  0.03 13.42  0.03    L3.5    3.42      99 99
ULAS J134936.37+293728.2 21.13  0.08 19.13  0.06 18.26  0.03 17.36  0.02 16.62  0.02 16.09  0.03 15.74  0.04 15.52  0.10      L0    5.04      99 99
ULAS J134943.49+314744.9 21.64  0.12 19.55  0.10 18.62  0.04 17.38  0.03 16.59  0.03 16.02  0.03 15.50  0.04 15.30  0.08    L2.5    2.35      99 99
ULAS J134953.47-012433.4 19.95  0.04 17.98  0.03 17.07  0.01 16.10  0.01 15.42  0.01 14.90  0.01 14.67  0.03 14.41  0.05      L0    3.41      M9  3
ULAS J135026.10+221830.6 21.50  0.13 19.46  0.09 18.53  0.05 17.22  0.02 16.40  0.02 15.74  0.02 15.16  0.04 14.93  0.07    L3.5    1.76      99 99
ULAS J135059.72+291159.0 21.35  0.13 19.37  0.10 18.50  0.04 17.31  0.03 16.42  0.02 15.80  0.02 15.41  0.04 15.26  0.07    L2.5    6.79      99 99
ULAS J135059.91+292526.7 23.88  0.81 19.68  0.10 18.43  0.04 17.18  0.02 16.41  0.02 15.50  0.02 14.49  0.03 13.79  0.03     L8p   87.24      99 99
ULAS J135100.27+125714.1 21.19  0.09 19.07  0.06 18.24  0.03 17.17  0.02 16.40  0.02 15.80  0.02 99.00 99.00 99.00 99.00   L1.5:    2.36      99 99
ULAS J135128.97+272355.0 21.27  0.10 19.43  0.09 18.37  0.03 17.05  0.02 16.05  0.02 15.23  0.01 14.67  0.03 14.40  0.04      L5   18.95      99 99
ULAS J135142.45+232006.3 21.11  0.07 19.08  0.06 18.20  0.03 17.14  0.02 16.44  0.02 15.89  0.02 99.00 99.00 99.00 99.00   L0.5:    0.67      99 99
ULAS J135154.78+301130.5 21.48  0.11 19.46  0.08 18.49  0.04 17.49  0.03 16.77  0.03 16.34  0.04 99.00 99.00 99.00 99.00   L0.5:    3.81      99 99
ULAS J135237.70+322308.0 20.97  0.07 19.19  0.08 18.13  0.03 17.02  0.02 16.24  0.02 15.61  0.02 15.29  0.04 15.09  0.07    L1.5    7.70      99 99
ULAS J135238.64+324002.4 20.07  0.04 17.97  0.04 17.09  0.01 16.04  0.01 15.42  0.01 14.88  0.01 14.64  0.03 14.41  0.04      L0    4.34      L0  7
ULAS J135348.63+232503.6 20.49  0.05 18.57  0.05 17.53  0.02 16.36  0.01 15.66  0.01 15.00  0.01 14.72  0.03 14.44  0.05      L2    6.54      99 99
ULAS J135412.14+343931.1 21.11  0.08 18.96  0.06 18.26  0.04 17.21  0.04 16.64  0.04 16.02  0.03 15.51  0.04 15.10  0.07     L1p   24.33      99 99
ULAS J135438.42+082901.8 21.41  0.10 19.34  0.08 18.56  0.04 17.47  0.03 16.83  0.04 16.20  0.04 15.91  0.05 15.75  0.11    L0.5    2.23      99 99
ULAS J135444.69+314725.1 21.46  0.15 20.02  0.18 18.81  0.05 17.50  0.03 16.45  0.03 15.63  0.02 15.10  0.03 14.72  0.06     L5p   25.22      99 99
ULAS J135556.12+085054.3 21.83  0.14 19.75  0.11 18.67  0.05 17.30  0.02 16.38  0.02 15.63  0.01 14.84  0.03 14.62  0.06    L5.5    6.00      99 99
ULAS J135637.55+235429.2 20.15  0.04 18.25  0.03 17.29  0.02 16.29  0.01 15.65  0.01 15.07  0.01 14.77  0.03 14.50  0.05      L0    3.24      99 99
ULAS J135702.49+130943.1 20.52  0.05 18.43  0.03 17.59  0.02 16.36  0.01 15.64  0.01 14.99  0.01 14.72  0.03 14.45  0.04      L2    6.01     L1:  6
ULAS J135711.14+100301.5 21.50  0.11 19.47  0.10 18.49  0.03 17.48  0.03 16.75  0.03 16.16  0.03 15.90  0.05 15.71  0.12      L1    3.44      99 99
ULAS J135712.42+142839.8 19.76  0.04 17.74  0.02 16.71  0.01 15.42  0.01 14.60  0.01 13.86  0.01 13.37  0.03 13.00  0.03      L4    5.95      L4 15
ULAS J135752.10+022805.6 20.98  0.09 19.21  0.10 18.32  0.04 17.21  0.03 16.56  0.03 16.03  0.03 15.73  0.05 15.53  0.10      L0    3.97      99 99
ULAS J135823.06+282153.5 21.40  0.13 19.33  0.09 18.27  0.04 17.15  0.02 16.44  0.02 15.83  0.02 15.45  0.04 15.16  0.07      L2    2.95      99 99
ULAS J135953.94+234017.1 21.07  0.09 19.12  0.06 18.33  0.03 17.03  0.02 16.28  0.02 15.62  0.02 15.28  0.04 14.94  0.07    L2.5    6.48      99 99
ULAS J135955.15+324718.5 19.44  0.03 17.34  0.03 16.43  0.01 15.41  0.01 14.86  0.01 14.35  0.01 14.00  0.03 13.69  0.03      L0    6.43      L0  3
ULAS J140021.66+322106.3 21.28  0.11 19.36  0.11 18.45  0.04 17.33  0.03 16.62  0.03 16.04  0.03 15.88  0.05 15.72  0.11    L0.5    7.32      99 99
ULAS J140035.66+074720.1 19.39  0.03 17.41  0.02 16.44  0.01 15.44  0.01 14.87  0.01 14.38  0.01 14.10  0.03 13.70  0.03      L0    7.91      M9  3
ULAS J140122.49+295434.7 20.66  0.05 18.65  0.05 17.71  0.02 16.54  0.01 15.87  0.01 15.21  0.01 14.87  0.03 14.61  0.05    L1.5    1.96      99 99
ULAS J140152.43+090733.1 22.35  0.22 19.76  0.12 18.64  0.04 17.32  0.02 16.40  0.01 15.63  0.01 14.99  0.03 14.82  0.06    L5.5    8.65      99 99
ULAS J140222.38+064848.2 17.63  0.02 15.62  0.01 14.65  0.01 13.64  0.01 12.99  0.01 12.47  0.01 12.17  0.02 11.87  0.02    L0.5    3.48      M9  2
ULAS J140231.60+014830.1 19.55  0.03 17.53  0.02 16.54  0.01 15.40  0.01 14.69  0.01 14.12  0.01 13.84  0.03 13.52  0.03    L1.5    5.27      L1  5
ULAS J140308.35+003927.5 21.38  0.10 19.12  0.07 18.29  0.03 17.11  0.02 16.42  0.02 15.85  0.03 15.48  0.04 15.36  0.09    L1.5    6.18      99 99
ULAS J140412.19+133922.0 20.30  0.05 18.25  0.04 17.45  0.01 16.42  0.01 15.75  0.01 15.20  0.01 14.91  0.03 14.69  0.05      L0    1.39      M9  4
ULAS J140412.29-004448.8 20.78  0.12 18.80  0.06 17.82  0.03 16.86  0.02 16.22  0.02 15.65  0.02 99.00 99.00 99.00 99.00     L0:    2.37      99 99
ULAS J140441.70+023547.7 19.64  0.03 17.54  0.03 16.62  0.01 15.57  0.01 15.03  0.01 14.48  0.01 14.23  0.03 13.96  0.04      L0    7.67      L1  5
ULAS J140512.83+082201.3 21.23  0.09 19.10  0.06 18.25  0.03 17.29  0.02 16.69  0.03 16.19  0.03 15.77  0.04 15.61  0.10      L0    6.16      99 99
ULAS J140612.41+034809.8 21.70  0.19 19.41  0.12 18.40  0.03 17.38  0.02 16.69  0.03 16.21  0.03 99.00 99.00 99.00 99.00   L0.5:    5.53      99 99
ULAS J140634.90+110259.6 21.51  0.11 19.33  0.07 18.49  0.03 17.30  0.02 16.72  0.03 16.17  0.03 15.78  0.05 15.70  0.10      L1    6.54      99 99
ULAS J140648.27+071831.4 20.98  0.08 18.87  0.06 18.01  0.03 17.00  0.02 16.37  0.02 15.87  0.02 15.43  0.04 15.20  0.08      L0    4.54      99 99
ULAS J140700.48-015733.6 20.74  0.09 18.63  0.06 17.89  0.02 16.85  0.01 16.13  0.02 15.58  0.02 15.27  0.04 15.12  0.09    L0.5    4.44      99 99
ULAS J140751.28+054926.4 20.75  0.06 18.75  0.05 17.80  0.02 16.62  0.02 15.86  0.01 15.23  0.01 14.85  0.03 14.54  0.05      L2    1.88      99 99
ULAS J140753.44+124110.4 20.05  0.04 17.69  0.03 16.74  0.01 15.33  0.01 14.39  0.01 13.63  0.01 13.06  0.02 12.77  0.02    L5.5    8.33      L5 15
ULAS J140818.86+064953.2 19.75  0.03 17.69  0.03 16.83  0.01 15.65  0.01 14.90  0.01 14.32  0.01 13.98  0.03 13.72  0.03    L1.5    2.60      L1  7
ULAS J140828.68+105801.1 20.75  0.06 18.79  0.05 17.87  0.02 16.86  0.01 16.25  0.02 15.69  0.02 15.43  0.04 15.13  0.07      L0    1.12   L0.5:  6
ULAS J140921.36+081835.5 20.96  0.08 19.00  0.06 18.10  0.03 16.94  0.02 16.15  0.02 15.56  0.01 15.27  0.03 15.09  0.07    L1.5    6.07      99 99
ULAS J141011.10+132900.7 20.73  0.07 18.41  0.05 17.66  0.02 16.70  0.01 15.96  0.01 15.42  0.01 15.18  0.03 15.04  0.07      L0   13.96      L4  9
ULAS J141014.06+135547.3 20.94  0.09 18.90  0.06 17.95  0.02 16.79  0.01 16.16  0.01 15.57  0.01 15.27  0.04 15.06  0.07      L1    3.25      99 99
ULAS J141142.22+054341.3 20.47  0.05 18.53  0.06 17.60  0.02 16.57  0.02 15.94  0.02 15.46  0.02 15.06  0.03 14.90  0.06      L0    3.23      99 99
ULAS J141203.85+121609.9 20.96  0.08 18.62  0.05 17.54  0.02 16.33  0.01 15.85  0.01 15.43  0.02 14.77  0.03 14.49  0.05   L1.5p   55.23      99 99
ULAS J141405.68+010709.3 21.36  0.13 19.07  0.09 18.12  0.04 16.79  0.02 15.96  0.02 15.20  0.01 14.66  0.03 14.45  0.05      L4    3.34      99 99
ULAS J141541.95+031720.4 21.59  0.19 19.46  0.12 18.55  0.03 17.35  0.03 16.62  0.04 15.97  0.03 15.78  0.04 15.45  0.09    L1.5    6.48      99 99
ULAS J141614.96+000711.6 20.86  0.09 19.09  0.08 18.16  0.04 16.93  0.02 16.23  0.03 15.66  0.02 15.34  0.04 15.03  0.08    L1.5    5.51      99 99
ULAS J141626.73-023112.6 21.50  0.12 19.49  0.10 18.46  0.03 17.35  0.02 16.71  0.03 16.17  0.03 15.72  0.04 15.60  0.12      L1    4.46      99 99
ULAS J141629.62+040302.3 21.44  0.20 19.50  0.13 18.52  0.03 17.34  0.02 16.71  0.04 16.12  0.04 15.64  0.04 15.47  0.10    L1.5    3.04      99 99
ULAS J141710.01+131737.1 21.31  0.09 19.10  0.08 18.05  0.03 16.69  0.01 15.91  0.01 15.21  0.01 14.59  0.03 14.25  0.04    L4.5    4.96      99 99
ULAS J141834.96+092922.7 20.57  0.06 18.72  0.04 17.76  0.02 16.61  0.01 15.90  0.01 15.31  0.01 14.98  0.03 14.75  0.06    L1.5    4.06      99 99
ULAS J141903.47+000108.5 21.18  0.12 19.04  0.11 18.17  0.04 17.18  0.03 16.54  0.03 16.01  0.03 15.83  0.05 15.46  0.12      L0    4.14      99 99
ULAS J142017.82+120753.4 20.77  0.07 18.67  0.05 17.78  0.02 16.55  0.01 15.89  0.01 15.35  0.01 14.83  0.03 14.58  0.05      L2    4.84      99 99
ULAS J142112.16+014330.8 21.65  0.15 19.56  0.14 18.57  0.06 17.38  0.04 16.65  0.03 16.07  0.03 15.59  0.04 15.25  0.09    L2.5    2.20      99 99
ULAS J142128.56+073223.2 20.59  0.07 18.55  0.05 17.70  0.02 16.81  0.02 16.15  0.02 15.67  0.02 15.19  0.03 14.97  0.06      L0   12.68     L0:  6
ULAS J142206.03+072047.5 20.00  0.04 18.03  0.04 17.15  0.02 16.13  0.01 15.44  0.01 14.91  0.01 14.61  0.03 14.29  0.04    L0.5    2.35      M9  4
ULAS J142257.10+082750.3 19.11  0.02 17.14  0.03 16.24  0.01 15.01  0.01 14.27  0.01 13.61  0.01 13.23  0.02 12.97  0.03      L2    3.60      L2  7
ULAS J142300.38+041026.4 21.85  0.22 19.52  0.14 18.82  0.08 17.39  0.04 16.55  0.03 15.80  0.03 15.45  0.04 15.27  0.08    L3.5   11.85      99 99
ULAS J142438.98+091709.4 20.42  0.13 18.08  0.04 17.05  0.01 15.67  0.01 14.80  0.01 14.07  0.01 99.00 99.00 99.00 99.00   L5.5:    2.47      L4 26
ULAS J142452.42+013102.2 20.07  0.13 18.00  0.05 17.03  0.02 15.95  0.01 15.28  0.01 14.69  0.01 14.16  0.03 13.81  0.04      L2   11.66      99 99
ULAS J142515.09+073448.1 21.26  0.11 19.68  0.13 18.44  0.03 17.13  0.01 16.33  0.02 15.60  0.02 15.20  0.03 14.89  0.06    L3.5   12.86      99 99
ULAS J142548.49-012654.1 20.75  0.08 18.76  0.06 17.84  0.02 16.83  0.01 16.18  0.02 15.62  0.02 15.43  0.04 15.10  0.08      L0    2.16      99 99
ULAS J142604.49+134025.1 21.21  0.10 19.17  0.07 18.28  0.04 17.34  0.02 16.67  0.02 16.19  0.02 15.94  0.05 15.55  0.10      L0    4.29      99 99
ULAS J142638.70+025830.4 20.79  0.10 18.72  0.07 17.85  0.03 16.96  0.03 16.31  0.02 15.75  0.02 15.38  0.04 15.16  0.08      L0    5.78      99 99
ULAS J142828.58+012403.2 20.80  0.08 18.78  0.06 17.83  0.03 16.92  0.02 16.25  0.02 15.75  0.02 15.31  0.04 15.04  0.08      L0    7.27      99 99
ULAS J142836.68+095922.5 21.21  0.10 19.03  0.07 18.24  0.03 17.08  0.01 16.42  0.02 15.85  0.02 15.53  0.04 15.31  0.08      L1    2.39      99 99
ULAS J142919.38-020850.5 21.44  0.16 19.36  0.10 18.57  0.03 17.22  0.02 16.25  0.02 15.55  0.02 15.08  0.03 14.74  0.07      L4    8.95      99 99
ULAS J143045.37+095622.3 20.99  0.07 18.76  0.04 18.02  0.02 17.01  0.01 16.42  0.02 15.89  0.02 15.46  0.04 15.33  0.08      L0   10.16      99 99
ULAS J143054.85+000124.3 21.20  0.13 19.14  0.08 18.18  0.04 17.17  0.03 16.52  0.03 16.10  0.04 15.67  0.04 15.45  0.12      L0    4.76      99 99
ULAS J143055.91+001352.0 20.07  0.04 18.01  0.04 17.19  0.02 16.20  0.01 15.62  0.02 15.06  0.01 14.76  0.03 14.39  0.05      L0    5.60      M9  3
ULAS J143134.61+041027.6 19.82  0.03 17.80  0.03 16.94  0.02 15.92  0.01 15.29  0.01 14.75  0.01 14.40  0.05 14.14  0.06      L0    0.86      99 99
ULAS J143235.05+085638.5 21.11  0.09 19.04  0.06 18.10  0.02 17.14  0.02 16.51  0.02 16.03  0.02 15.68  0.04 15.43  0.10      L0    4.11      99 99
ULAS J143312.08+015329.0 21.33  0.12 19.40  0.12 18.33  0.04 17.32  0.03 16.74  0.04 16.13  0.04 15.77  0.04 15.86  0.16    L0.5    7.41      99 99
ULAS J143535.73-004347.9 20.50  0.06 18.50  0.04 17.53  0.03 16.44  0.02 15.69  0.01 15.13  0.02 14.86  0.03 14.57  0.06      L1    4.34    L2.5 15
ULAS J143604.05+020710.0 21.08  0.12 19.45  0.12 18.40  0.04 17.34  0.03 16.60  0.04 16.17  0.04 16.11  0.05 15.60  0.11      L0   17.54      99 99
ULAS J143615.62+110818.1 20.37  0.04 18.44  0.04 17.42  0.02 16.34  0.01 15.57  0.01 15.00  0.01 14.74  0.03 14.51  0.05    L1.5    8.98     L2:  6
ULAS J143615.75+072056.8 22.18  0.24 19.51  0.10 18.52  0.04 17.10  0.02 16.18  0.02 15.53  0.02 14.74  0.03 14.36  0.05      L6    4.32      99 99
ULAS J143718.61+042504.6 20.79  0.07 18.72  0.05 17.76  0.02 16.86  0.02 16.16  0.02 15.57  0.02 99.00 99.00 99.00 99.00     L0:    5.90      99 99
ULAS J143728.76-001200.2 21.32  0.10 19.22  0.09 18.22  0.04 17.05  0.02 16.26  0.02 15.59  0.02 15.24  0.04 14.89  0.06    L2.5    2.49      99 99
ULAS J143840.96-005659.2 21.30  0.14 19.34  0.11 18.52  0.04 17.25  0.02 16.61  0.02 15.98  0.02 15.56  0.04 15.26  0.08      L2    2.77      99 99
ULAS J143841.52+012245.5 20.34  0.05 18.26  0.05 17.38  0.02 16.34  0.01 15.74  0.02 15.25  0.02 14.94  0.03 14.62  0.06      L0    2.65      99 99
ULAS J143904.67+020526.8 19.91  0.04 17.95  0.04 17.05  0.02 16.09  0.01 15.42  0.01 14.85  0.01 14.60  0.03 14.41  0.05      L0    4.43      L0  4
ULAS J143911.85+082315.6 19.51  0.03 17.45  0.03 16.54  0.01 15.35  0.01 14.69  0.01 14.09  0.01 13.69  0.03 13.41  0.03    L1.5    2.52      L0  7
ULAS J143933.42+031759.3 20.30  0.06 18.19  0.04 17.31  0.02 16.16  0.01 15.38  0.01 14.73  0.01 14.44  0.03 14.22  0.04      L2    5.78      L1  5
ULAS J144001.76+002145.8 20.20  0.05 18.12  0.05 17.09  0.02 15.91  0.01 15.15  0.01 14.56  0.01 14.12  0.03 13.81  0.04    L2.5    4.62      L1 17
ULAS J144016.21+002639.2 20.31  0.05 18.24  0.03 17.29  0.02 16.03  0.01 15.29  0.01 14.74  0.01 14.29  0.03 14.03  0.04    L2.5    5.19      L3  5
ULAS J144030.22+123333.3 18.19  0.02 16.26  0.02 15.31  0.01 14.36  0.01 13.69  0.01 13.13  0.01 12.86  0.02 12.64  0.02      L0    4.05      M9  3
ULAS J144052.20+052445.5 21.50  0.15 19.23  0.09 18.60  0.05 17.30  0.03 16.47  0.02 15.86  0.02 15.45  0.04 15.16  0.07    L2.5    6.78      99 99
ULAS J144220.95+084945.9 22.08  0.19 19.59  0.09 18.60  0.03 17.30  0.02 16.43  0.01 15.71  0.01 15.21  0.03 14.93  0.07      L4    5.07      99 99
ULAS J144327.42-010731.9 20.72  0.06 18.88  0.05 17.96  0.03 16.99  0.02 16.32  0.03 15.87  0.03 15.58  0.04 15.13  0.07      L0    9.04      99 99
ULAS J144336.83+005449.0 21.24  0.10 19.43  0.09 18.43  0.04 17.22  0.03 16.34  0.02 15.74  0.02 15.31  0.04 15.11  0.07    L2.5    6.69      99 99
ULAS J144600.70+002451.4 20.39  0.05 18.04  0.05 16.90  0.01 15.58  0.01 14.66  0.01 13.92  0.01 13.27  0.02 12.94  0.03    L5.5    5.79      L6  5
ULAS J144605.19+110250.6 19.61  0.03 17.80  0.04 16.69  0.01 15.68  0.01 15.09  0.01 14.61  0.01 14.31  0.03 13.93  0.04      L0   13.61     M9:  6
ULAS J144626.77+073405.8 20.94  0.08 18.82  0.05 17.97  0.03 16.77  0.01 16.14  0.01 15.61  0.02 15.28  0.03 15.07  0.06      L1    4.82      99 99
ULAS J144757.62-005728.3 21.18  0.37 19.22  0.10 18.34  0.04 17.41  0.03 16.70  0.03 16.22  0.03 15.86  0.05 15.75  0.12      L0    3.46      99 99
ULAS J144822.28+105836.7 21.07  0.08 19.21  0.08 18.21  0.03 17.27  0.01 16.53  0.03 15.99  0.02 15.70  0.04 15.33  0.08    L0.5    5.96      99 99
ULAS J144825.75+103158.1 19.26  0.02 16.92  0.02 15.80  0.01 14.42  0.01 13.51  0.01 12.67  0.01 11.91  0.02 11.50  0.02    L6.5   17.59    L3.5 15
ULAS J144940.56+000331.4 21.55  0.11 19.40  0.08 18.58  0.06 17.24  0.03 16.42  0.02 15.75  0.02 15.24  0.04 15.06  0.08    L3.5    3.19      99 99
ULAS J145028.16+323314.8 20.19  0.04 18.24  0.04 17.37  0.02 16.13  0.01 15.43  0.01 14.85  0.01 14.36  0.03 14.02  0.03      L2    6.46   L1.5:  6
ULAS J145104.72+063515.4 21.42  0.11 19.38  0.07 18.30  0.04 17.02  0.02 16.41  0.02 15.95  0.03 15.43  0.04 15.24  0.08    L1.5   18.07      99 99
ULAS J145114.90+040438.0 21.58  0.16 19.44  0.12 18.46  0.05 17.44  0.04 16.76  0.04 16.16  0.04 15.89  0.05 15.61  0.10    L0.5    2.72      99 99
ULAS J145115.07+325901.7 21.29  0.11 19.13  0.07 18.50  0.04 17.47  0.02 16.86  0.03 16.31  0.04 15.90  0.04 15.71  0.10      L0    9.08      99 99
ULAS J145147.91+100505.7 21.04  0.08 18.85  0.06 18.14  0.02 17.04  0.01 16.41  0.02 15.89  0.02 15.59  0.04 15.49  0.09      L0    5.81      99 99
ULAS J145201.33+093135.9 19.30  0.03 17.24  0.02 16.35  0.01 15.34  0.01 14.81  0.01 14.28  0.01 14.00  0.03 13.62  0.03      L0    8.88      L0  6
ULAS J145201.96+111456.9 19.78  0.03 17.63  0.03 16.77  0.01 15.57  0.01 14.87  0.01 14.28  0.01 13.92  0.03 13.62  0.03      L2    4.00     L2:  6
ULAS J145450.22+100227.0 20.58  0.05 18.57  0.04 17.63  0.02 16.44  0.01 15.83  0.01 15.34  0.01 14.92  0.03 14.65  0.05      L1    6.01      99 99
ULAS J145532.16+062313.2 21.16  0.11 19.34  0.10 18.32  0.03 17.18  0.02 16.44  0.02 15.82  0.01 15.56  0.04 15.28  0.09    L1.5    3.92      99 99
ULAS J145617.11+112238.9 21.44  0.11 19.41  0.09 18.45  0.03 17.12  0.01 16.29  0.02 15.58  0.02 15.09  0.03 14.74  0.06      L4    3.02      99 99
ULAS J145655.45-020559.0 21.38  0.13 19.33  0.10 18.55  0.05 17.25  0.03 16.49  0.03 15.84  0.02 15.40  0.04 15.20  0.10    L2.5    2.50      99 99
ULAS J145658.17+070104.6 20.22  0.05 18.18  0.04 17.21  0.01 15.96  0.01 15.22  0.01 14.61  0.01 14.17  0.03 13.90  0.04    L2.5    2.42      L3  7
ULAS J145711.93+125601.7 21.35  0.11 19.41  0.09 18.42  0.03 17.16  0.02 16.43  0.02 15.71  0.02 15.21  0.03 14.83  0.06    L3.5    4.84      99 99
ULAS J145742.92+103340.7 21.42  0.10 19.69  0.09 18.57  0.03 17.39  0.02 16.59  0.02 16.05  0.02 15.72  0.04 15.67  0.11    L1.5   14.10      99 99
ULAS J145839.89+102931.0 21.53  0.11 19.33  0.07 18.39  0.03 17.25  0.02 16.68  0.02 16.11  0.02 15.65  0.04 15.43  0.09      L1    7.32      99 99
ULAS J145949.60+330124.8 20.90  0.09 18.58  0.06 17.81  0.02 16.70  0.01 16.09  0.02 15.54  0.02 99.00 99.00 99.00 99.00   L0.5:    6.63      L1 12
ULAS J150010.74+130212.2 20.64  0.06 18.50  0.05 17.71  0.02 16.75  0.01 16.15  0.01 15.64  0.02 14.90  0.03 14.60  0.05     L1p   56.50      99 99
ULAS J150043.24+000923.0 20.84  0.57 18.87  0.10 17.95  0.02 16.90  0.01 16.30  0.02 15.73  0.02 99.00 99.00 99.00 99.00     L0:    0.55      99 99
ULAS J150059.88+041319.3 20.46  0.05 18.43  0.05 17.61  0.02 16.58  0.01 15.97  0.02 15.41  0.02 15.17  0.04 14.90  0.07      L0    1.96     L0:  6
ULAS J150103.61+055632.4 21.25  0.13 19.30  0.12 18.50  0.04 17.09  0.02 16.11  0.02 15.37  0.02 14.66  0.03 14.29  0.04   L5.5p   20.24      99 99
ULAS J150207.05-022021.3 20.99  0.10 18.86  0.07 18.04  0.02 17.00  0.02 16.40  0.02 15.90  0.03 15.43  0.04 15.05  0.08    L0.5    9.56      99 99
ULAS J150216.49+080334.1 20.07  0.04 18.16  0.03 17.18  0.02 16.12  0.01 15.43  0.01 14.94  0.01 14.67  0.03 14.46  0.05    L0.5    6.85     L0:  6
ULAS J150221.19+021123.7 20.99  0.09 19.05  0.09 18.30  0.03 17.21  0.02 16.49  0.02 15.93  0.03 15.62  0.05 15.36  0.10    L0.5    4.08      99 99
ULAS J150226.05+080421.6 19.99  0.04 17.95  0.03 17.01  0.01 15.82  0.01 15.10  0.01 14.49  0.01 14.18  0.03 13.91  0.03      L2    4.70   L0.5:  6
ULAS J150309.53+115323.5 20.28  0.04 18.21  0.04 17.32  0.01 16.14  0.01 15.42  0.01 14.80  0.01 14.51  0.03 14.25  0.04    L1.5    3.37      L2  7
ULAS J150403.40-000920.5 21.02  0.08 99.00 99.00 17.97  0.02 17.03  0.02 16.38  0.02 15.82  0.03 15.50  0.04 15.54  0.13      L0    8.02      99 99
ULAS J150507.76+110139.0 19.46  0.02 17.43  0.03 16.54  0.01 15.57  0.01 14.95  0.01 14.40  0.01 14.16  0.03 13.96  0.04      L0    7.74      M9  3
ULAS J150531.70+010232.7 22.36  0.24 19.57  0.10 18.64  0.04 17.44  0.02 16.87  0.03 16.43  0.05 15.71  0.05 15.64  0.12   L1.5p   27.51      99 99
ULAS J150646.72+303848.4 21.40  0.10 19.55  0.08 18.75  0.05 17.39  0.03 16.62  0.03 15.93  0.03 15.65  0.04 15.26  0.07    L2.5   10.73      99 99
ULAS J150927.83+034449.7 99.00 99.00 99.00 99.00 18.81  0.05 17.25  0.03 16.18  0.02 15.26  0.02 14.60  0.03 14.21  0.05    L7p:   34.52      99 99
ULAS J151114.51+060741.1 21.31  0.10 18.67  0.05 17.22  0.02 15.88  0.01 15.18  0.01 14.44  0.01 13.67  0.03 13.22  0.03     L9p   32.97      T0 23
ULAS J151134.48+103828.8 21.11  0.09 18.92  0.05 18.12  0.03 17.00  0.01 16.28  0.02 15.77  0.02 15.47  0.04 15.25  0.09    L0.5    4.76      99 99
ULAS J151145.75-021726.6 21.87  0.23 19.45  0.12 18.58  0.04 17.42  0.04 16.78  0.04 16.24  0.04 15.97  0.05 15.65  0.16      L1    4.92      99 99
ULAS J151317.86+044236.3 21.15  0.12 19.04  0.07 18.34  0.04 17.36  0.03 16.70  0.02 16.17  0.03 15.88  0.05 15.42  0.11      L0    7.25      99 99
ULAS J151325.75+115912.3 20.99  0.11 19.12  0.07 18.31  0.03 17.19  0.01 16.59  0.02 16.11  0.02 15.53  0.04 15.20  0.08    L0.5   18.00      99 99
ULAS J151355.05-013300.6 21.11  0.09 18.78  0.07 17.90  0.03 16.76  0.02 16.07  0.02 15.47  0.02 15.16  0.04 14.98  0.09    L1.5    8.94      99 99
ULAS J151459.98+080540.8 20.55  0.05 18.52  0.04 17.59  0.02 16.50  0.01 15.86  0.01 15.32  0.01 15.05  0.04 14.96  0.07    L0.5    8.35   L0.5:  6
ULAS J151635.44-014852.7 21.39  0.12 19.41  0.11 18.39  0.05 17.47  0.03 16.81  0.03 16.31  0.04 16.06  0.06 16.66  0.38      L0    9.84      99 99
ULAS J151642.98+305344.5 22.90  0.36 19.45  0.11 17.96  0.02 16.77  0.02 16.00  0.02 15.16  0.01 14.14  0.03 13.40  0.03   L8.5p   91.33    T0.5 15
ULAS J151649.84+083607.1 22.33  0.21 19.84  0.10 18.74  0.04 17.35  0.02 16.71  0.03 16.26  0.03 15.67  0.05 15.43  0.10   L2.5p   29.25      99 99
ULAS J151738.33-010313.5 21.20  0.09 19.10  0.06 18.21  0.04 17.18  0.02 16.47  0.02 15.96  0.02 15.75  0.04 15.53  0.11      L0    4.79      99 99
ULAS J151821.34+085517.5 22.19  0.22 19.66  0.09 18.62  0.03 17.42  0.01 16.53  0.02 15.78  0.02 99.00 99.00 99.00 99.00   L4.5:    3.45      99 99
ULAS J151920.45-002646.9 21.53  0.14 19.36  0.09 18.54  0.05 17.48  0.03 16.87  0.03 16.34  0.03 15.98  0.05 15.92  0.16      L0    2.57      99 99
ULAS J152055.53+110352.6 21.58  0.10 19.28  0.08 18.45  0.04 17.29  0.02 16.59  0.03 15.96  0.02 15.61  0.04 15.53  0.11    L1.5    6.43      99 99
ULAS J152102.83-000835.1 20.78  0.10 18.75  0.06 17.90  0.03 16.74  0.02 16.00  0.01 15.39  0.01 15.15  0.03 15.04  0.08      L1    8.75      99 99
ULAS J152232.58+090713.7 21.07  0.07 19.03  0.06 18.08  0.02 17.02  0.01 16.42  0.02 15.76  0.02 15.46  0.04 15.13  0.08      L1    3.08      99 99
ULAS J152258.77+025029.1 21.45  0.17 19.13  0.09 18.06  0.03 17.01  0.02 16.19  0.03 15.62  0.02 15.11  0.03 14.93  0.07    L2.5   10.07      99 99
ULAS J152314.47+105259.0 20.17  0.04 18.04  0.03 17.08  0.01 15.94  0.01 15.20  0.01 14.62  0.01 14.18  0.03 13.94  0.04      L2    3.94      L0  7
ULAS J152428.03+024209.4 20.90  0.09 18.83  0.06 17.88  0.03 16.81  0.02 16.12  0.03 15.61  0.02 15.21  0.04 15.15  0.08      L1    6.04      99 99
ULAS J152546.98+070440.6 20.68  0.06 18.64  0.05 17.79  0.02 16.83  0.01 16.17  0.01 15.66  0.02 15.34  0.04 15.26  0.09      L0    6.29     L0:  6
ULAS J152553.40+055957.7 21.55  0.12 19.29  0.08 18.40  0.03 17.27  0.02 16.69  0.02 16.25  0.02 15.87  0.05 15.59  0.10      L0    9.33      99 99
ULAS J152553.93-001940.4 21.16  0.08 19.11  0.06 18.24  0.05 17.06  0.03 16.25  0.02 15.64  0.03 15.24  0.04 14.97  0.08    L2.5    2.12      99 99
ULAS J152635.65+093821.9 21.18  0.11 19.41  0.10 18.24  0.02 17.11  0.01 16.32  0.02 15.72  0.02 15.36  0.04 15.20  0.08      L2    7.83      99 99
ULAS J152647.50+015749.0 20.62  0.06 18.58  0.06 17.61  0.03 16.42  0.02 15.63  0.01 15.00  0.01 14.72  0.03 14.43  0.05      L2    6.20      99 99
ULAS J152719.98+300155.4 20.02  0.05 17.96  0.04 17.11  0.02 16.15  0.01 15.50  0.01 14.99  0.01 14.66  0.03 14.37  0.04      L0    3.08   M9.5:  6
ULAS J152745.44+023658.7 21.15  0.10 19.11  0.08 18.19  0.04 17.10  0.03 16.45  0.02 15.92  0.02 15.52  0.04 15.45  0.11    L0.5    3.31      99 99
ULAS J152828.39-014448.5 21.60  0.14 19.45  0.11 18.45  0.05 17.21  0.03 16.38  0.03 15.72  0.02 15.24  0.04 15.03  0.09    L3.5    2.55      99 99
ULAS J152851.08+110620.5 21.41  0.10 19.68  0.09 18.60  0.05 17.42  0.02 16.73  0.03 16.09  0.03 15.51  0.04 15.29  0.08    L2.5    9.05      99 99
ULAS J152914.63+065815.3 21.56  0.11 19.65  0.11 18.73  0.06 17.32  0.02 16.40  0.02 15.56  0.02 14.92  0.03 14.49  0.05      L5   18.87      99 99
ULAS J152955.49+052329.2 21.25  0.08 19.29  0.08 18.39  0.03 17.17  0.02 16.38  0.01 15.74  0.01 15.44  0.04 15.04  0.07      L2    4.40      99 99
ULAS J153012.82+083452.3 21.04  0.08 18.95  0.06 17.88  0.03 16.73  0.01 16.02  0.01 15.34  0.01 14.94  0.03 14.71  0.06    L2.5    5.90      99 99
ULAS J153014.81+001814.8 21.47  0.13 19.23  0.09 18.46  0.03 17.43  0.02 16.72  0.02 16.12  0.02 15.78  0.05 15.42  0.12      L1    4.15      99 99
ULAS J153108.88+060111.1 19.85  0.03 17.74  0.03 16.89  0.01 15.79  0.01 15.09  0.01 14.54  0.01 14.15  0.03 13.93  0.04      L1    2.20      L1  7
ULAS J153128.47+073755.0 21.18  0.10 18.92  0.07 17.85  0.02 16.61  0.01 16.02  0.01 15.45  0.01 15.03  0.03 14.65  0.06     L2p   20.43      99 99
ULAS J153156.73+033605.9 21.96  0.22 19.42  0.12 18.47  0.05 17.28  0.04 16.40  0.02 15.75  0.02 15.18  0.04 14.90  0.08    L3.5    4.18      99 99
ULAS J153258.03+304611.3 21.31  0.09 19.49  0.08 18.49  0.04 17.30  0.02 16.59  0.03 16.01  0.03 15.69  0.04 15.46  0.08    L1.5    4.14      99 99
ULAS J153410.67+042639.5 21.21  0.09 19.24  0.07 18.25  0.04 17.10  0.02 16.45  0.03 15.82  0.02 15.58  0.04 15.36  0.11      L1    4.49      99 99
ULAS J153659.37+064650.3 19.85  0.04 17.82  0.03 16.87  0.01 15.69  0.01 14.97  0.01 14.34  0.01 13.98  0.03 13.75  0.04      L2    1.92     L2:  6
ULAS J153730.05+054628.0 21.44  0.12 19.43  0.09 18.61  0.04 17.24  0.02 16.29  0.02 15.54  0.01 14.81  0.03 14.53  0.06      L5   14.55      99 99
ULAS J153901.99+020254.2 20.34  0.05 18.27  0.03 17.36  0.02 16.35  0.01 15.71  0.01 15.14  0.01 14.91  0.03 14.78  0.07      L0    6.02      99 99
ULAS J154005.10+010208.7 19.01  0.02 17.08  0.02 16.13  0.01 15.13  0.01 14.56  0.01 14.04  0.01 99.00 99.00 99.00 99.00     L0:    5.02      99 99
ULAS J154038.87-001256.7 21.29  0.10 18.81  0.06 17.84  0.02 16.63  0.02 15.81  0.01 15.17  0.01 14.47  0.03 14.16  0.05      L4   11.88      99 99
ULAS J154102.57+284436.9 18.62  0.03 16.75  0.02 15.76  0.01 14.83  0.01 14.17  0.01 13.63  0.01 13.34  0.03 13.12  0.03      L0    6.85   M9.5:  6
ULAS J154106.54+285848.3 21.44  0.09 19.25  0.07 18.25  0.03 16.95  0.02 16.26  0.02 15.65  0.02 14.89  0.03 14.54  0.05      L4   16.75      99 99
ULAS J154236.02-004546.5 21.55  0.14 18.94  0.06 18.07  0.02 16.82  0.02 16.20  0.02 15.64  0.02 15.09  0.04 14.97  0.07      L2   20.00      99 99
ULAS J154237.56-001318.7 21.79  0.16 19.64  0.10 18.76  0.05 17.48  0.03 16.76  0.02 16.24  0.03 15.64  0.05 15.25  0.09    L2.5    8.03      99 99
ULAS J154258.71+101140.0 20.62  0.05 18.65  0.04 17.73  0.02 16.78  0.01 16.15  0.01 15.62  0.01 15.36  0.04 15.13  0.08      L0    5.23     L0:  6
ULAS J154353.01-010138.5 21.42  0.11 19.26  0.07 18.57  0.04 17.47  0.03 16.79  0.03 16.29  0.04 16.05  0.06 16.01  0.17      L0    5.76      99 99
ULAS J154425.45+075057.2 20.92  0.08 18.96  0.06 17.94  0.03 16.64  0.01 15.75  0.01 15.02  0.01 14.56  0.03 14.30  0.05      L4    7.81      99 99
ULAS J154432.73+265551.7 20.93  0.07 18.58  0.04 17.65  0.02 16.24  0.01 15.32  0.01 14.54  0.01 13.92  0.03 13.60  0.03    L5.5    3.20      L3 12
ULAS J154438.66-000010.3 20.07  0.04 18.05  0.04 17.14  0.02 16.01  0.01 15.32  0.01 14.69  0.01 14.29  0.03 14.06  0.04    L1.5    1.02      99 99
ULAS J154441.58+030100.6 21.34  0.11 19.11  0.08 18.34  0.03 17.29  0.03 16.69  0.03 16.20  0.04 15.85  0.05 15.41  0.11      L0    5.21      99 99
ULAS J154443.76+033057.3 21.45  0.15 19.37  0.14 18.23  0.03 17.19  0.03 16.45  0.02 15.81  0.03 15.44  0.04 15.09  0.08      L2    5.81      99 99
ULAS J154502.85+061807.6 20.48  0.05 18.30  0.04 17.35  0.02 16.21  0.01 15.62  0.01 15.07  0.01 14.70  0.03 14.40  0.05      L1   10.20      L1  7
ULAS J154531.34+264536.1 20.90  0.07 18.69  0.06 17.76  0.02 16.47  0.01 15.73  0.01 15.00  0.01 14.49  0.03 14.17  0.04    L3.5    1.85      99 99
ULAS J154715.93-005639.4 21.63  0.13 19.67  0.10 18.73  0.04 17.41  0.03 16.65  0.03 15.94  0.03 15.47  0.04 15.22  0.09      L3    2.77      99 99
ULAS J154727.20+033636.3 20.03  0.04 18.17  0.04 17.18  0.01 15.94  0.01 15.07  0.01 14.37  0.01 13.99  0.03 13.65  0.04      L3   11.67      L2  5
ULAS J154740.15+053208.5 20.19  0.04 18.02  0.03 17.23  0.01 16.18  0.01 15.56  0.01 15.01  0.01 14.69  0.03 14.48  0.05      L0    4.15      99 99
ULAS J155120.24-014233.3 21.10  0.13 18.84  0.06 18.05  0.02 16.85  0.02 16.12  0.02 15.51  0.02 15.16  0.04 14.79  0.07      L2    3.35      99 99
ULAS J155134.18-010258.9 20.85  0.07 19.08  0.05 18.14  0.03 17.21  0.03 16.36  0.03 15.86  0.03 15.53  0.04 15.46  0.11    L0.5   14.89      99 99
ULAS J155138.60+102853.3 20.47  0.04 18.50  0.04 17.63  0.02 16.67  0.01 16.05  0.01 15.50  0.01 15.23  0.04 14.90  0.07      L0    4.69     L0:  6
ULAS J155231.68-005210.1 21.58  0.13 19.36  0.07 18.25  0.03 16.90  0.02 16.07  0.02 15.41  0.02 14.84  0.03 14.57  0.06      L4    8.87      99 99
ULAS J155304.91+064242.7 20.95  0.09 18.76  0.05 17.85  0.02 16.86  0.02 16.23  0.01 15.68  0.02 99.00 99.00 99.00 99.00     L0:    4.00      99 99
ULAS J155318.25+054641.4 21.41  0.10 19.41  0.09 18.30  0.03 17.06  0.02 16.29  0.01 15.60  0.02 15.21  0.04 14.97  0.07      L3    5.85      99 99
ULAS J155338.97+091258.1 21.50  0.11 19.70  0.13 18.63  0.04 17.43  0.02 16.75  0.02 16.16  0.03 15.76  0.05 15.44  0.11      L2    3.07      99 99
ULAS J155346.48+261246.7 21.42  0.12 19.68  0.09 18.69  0.05 17.49  0.02 16.68  0.02 16.08  0.03 15.66  0.04 15.51  0.09      L2    6.64      99 99
ULAS J155436.04+272447.4 20.70  0.06 18.39  0.04 17.47  0.02 16.15  0.01 15.27  0.01 14.61  0.01 13.96  0.03 13.65  0.03    L4.5    1.46      99 99
ULAS J155556.44+072945.4 20.64  0.05 18.66  0.05 17.80  0.02 16.81  0.02 16.18  0.02 15.66  0.02 15.42  0.04 15.13  0.08      L0    4.16      99 99
ULAS J155902.28+260619.3 21.33  0.10 19.31  0.09 18.28  0.04 17.06  0.02 16.43  0.02 15.91  0.03 15.41  0.04 15.15  0.07    L1.5    8.07      99 99
ULAS J160137.18+250914.3 21.52  0.09 19.59  0.08 18.64  0.04 17.27  0.02 16.53  0.02 15.91  0.02 15.37  0.04 14.99  0.07      L3    7.46      99 99
ULAS J160156.20+293716.2 20.29  0.04 18.17  0.04 17.33  0.02 16.37  0.01 15.78  0.01 15.31  0.01 14.76  0.03 14.58  0.05      L0   16.68      99 99
ULAS J160311.96+294503.9 21.42  0.08 19.36  0.08 18.61  0.06 17.45  0.02 16.77  0.03 16.10  0.03 15.61  0.04 15.27  0.08      L2    9.04      99 99
ULAS J160414.59+280535.1 20.79  0.06 18.88  0.05 17.91  0.03 16.92  0.01 16.22  0.02 15.62  0.02 15.39  0.04 15.67  0.11     L0p   25.93      99 99
ULAS J160628.98+284753.5 20.27  0.04 18.47  0.04 17.59  0.02 16.52  0.01 15.88  0.01 15.34  0.01 14.95  0.03 14.89  0.06      L0   12.21      M7  6
ULAS J161230.55+280010.8 20.49  0.05 18.41  0.04 17.50  0.02 16.54  0.01 15.91  0.02 15.36  0.02 15.14  0.03 14.83  0.06      L0    3.84      L2  6
ULAS J161250.05+304622.4 21.33  0.12 19.42  0.07 18.41  0.03 17.47  0.02 16.83  0.04 16.23  0.04 99.00 99.00 99.00 99.00     L0:    3.13      99 99
ULAS J161626.44+221859.4 22.71  0.27 19.80  0.10 18.73  0.04 17.47  0.02 16.41  0.02 15.64  0.02 14.80  0.03 14.27  0.04    L7.5   15.98      L5 15
ULAS J161812.17+221007.1 21.67  0.11 19.52  0.08 18.44  0.04 17.47  0.02 16.72  0.03 16.06  0.02 15.84  0.04 15.71  0.11      L1   13.36      99 99
ULAS J161832.52+300158.2 21.20  0.10 19.15  0.07 18.25  0.04 17.02  0.01 16.27  0.02 15.68  0.02 15.32  0.03 15.08  0.07      L2    2.23      99 99
ULAS J161932.48+260533.4 21.37  0.11 19.32  0.06 18.29  0.04 17.17  0.02 16.42  0.02 15.91  0.03 15.20  0.03 14.87  0.06      L3   16.72      99 99
ULAS J162119.60+264021.3 20.93  0.06 19.18  0.06 18.26  0.04 17.24  0.02 16.58  0.02 15.95  0.02 15.54  0.04 15.20  0.07    L0.5   16.93      99 99
ULAS J162125.83+232921.6 20.78  0.07 18.80  0.05 17.84  0.02 16.77  0.01 16.10  0.02 15.50  0.02 15.19  0.03 14.93  0.06      L1    0.89      99 99
ULAS J162307.24+290828.1 20.32  0.04 18.23  0.03 17.27  0.02 16.13  0.01 15.51  0.01 14.96  0.01 14.58  0.03 14.32  0.04      L1    5.93      L1  7
ULAS J162338.99+253511.3 21.86  0.14 19.73  0.11 18.56  0.04 17.13  0.02 16.00  0.01 15.16  0.01 14.54  0.16 14.21  0.04   L6.5p   30.94      L3 12
ULAS J162523.92+275303.2 21.35  0.10 19.55  0.14 18.41  0.03 17.24  0.02 16.52  0.02 15.98  0.03 15.60  0.04 15.30  0.07    L1.5    3.62      99 99
ULAS J162736.50+274200.1 20.52  0.04 18.52  0.04 17.57  0.02 16.51  0.01 15.90  0.02 15.31  0.02 14.93  0.13 14.59  0.04      L1    4.09     L1:  6
ULAS J162855.58+245602.4 20.63  0.05 18.59  0.04 17.71  0.02 16.66  0.01 16.01  0.01 15.47  0.02 15.11  0.28 14.87  0.06    L0.5    0.72   L0.5:  6
ULAS J163129.74+261119.7 20.89  0.06 18.84  0.05 17.94  0.03 16.77  0.01 16.16  0.02 15.61  0.02 15.21  0.03 15.05  0.06      L1    3.42      99 99
ULAS J163222.02+284802.3 21.22  0.12 19.49  0.15 18.31  0.04 17.23  0.02 16.56  0.03 15.99  0.03 15.83  0.04 15.66  0.09      L0   10.87      99 99
ULAS J163223.60+283955.9 20.94  0.10 18.75  0.08 17.96  0.03 16.86  0.02 16.14  0.02 15.61  0.02 15.16  0.03 14.89  0.05    L1.5    4.23      99 99
ULAS J163347.27+293633.9 21.66  0.14 19.25  0.07 18.33  0.03 17.14  0.02 16.51  0.02 15.97  0.03 15.95  0.31 15.95  0.11   L0.5p   35.91      99 99
ULAS J163352.77+305222.8 20.80  0.09 18.74  0.06 17.79  0.02 16.62  0.01 15.88  0.02 15.26  0.02 14.89  0.14 14.71  0.04      L2    3.49     L2:  6
ULAS J163504.23+274011.1 20.82  0.08 19.00  0.08 18.10  0.03 17.07  0.02 16.37  0.02 15.88  0.03 15.59  0.23 15.32  0.08      L0    3.04      99 99
ULAS J163713.49+303808.6 22.04  2.98 19.95  0.37 18.60  0.04 17.36  0.03 16.66  0.03 16.15  0.03 15.51  0.13 15.31  0.07      L2    6.28      L3 12
ULAS J163836.80+281002.7 21.18  0.15 19.18  0.11 18.16  0.03 17.08  0.02 16.42  0.02 15.85  0.02 99.00 99.00 99.00 99.00     L1:    1.59      L0 12
ULAS J163911.54+304311.0 20.66  0.06 18.62  0.05 17.70  0.02 16.65  0.01 16.03  0.02 15.52  0.02 15.19  0.03 14.91  0.06      L0    2.17      99 99
ULAS J164045.29+322232.5 20.76  0.06 18.69  0.04 17.87  0.02 16.52  0.01 15.71  0.01 14.98  0.01 14.49  0.12 14.24  0.04    L3.5    5.42     L2:  6
ULAS J164123.93+282133.3 20.69  0.05 18.75  0.05 17.78  0.03 16.82  0.02 16.20  0.02 15.65  0.02 15.48  0.04 15.15  0.07      L0    6.82   L0.5:  6
ULAS J164131.56+282016.0 21.23  0.09 19.42  0.08 18.51  0.05 17.02  0.02 16.09  0.02 15.29  0.01 14.74  0.03 14.43  0.05   L4.5p   25.46      L1 12
ULAS J164301.33+322407.5 20.70  0.15 18.38  0.05 17.30  0.01 16.39  0.01 15.78  0.02 15.29  0.02 99.00 99.00 99.00 99.00     L0:   16.10      L1 12
ULAS J164455.99+311228.4 20.58  0.06 18.32  0.04 17.48  0.02 16.54  0.01 15.89  0.01 15.34  0.01 14.89  0.03 14.56  0.05    L0.5   18.69      L0 12
ULAS J164522.02+300406.6 19.40  0.03 17.42  0.03 16.41  0.01 15.09  0.01 14.24  0.01 13.53  0.01 13.05  0.02 12.72  0.02      L4    8.95      L3  7
ULAS J164646.68+293130.5 20.69  0.09 18.73  0.08 17.87  0.02 16.83  0.01 16.18  0.01 15.63  0.02 15.14  0.03 14.80  0.06      L1   10.80      99 99
ULAS J164718.24+291230.0 21.76  0.19 19.73  0.15 18.65  0.05 17.38  0.02 16.73  0.02 16.15  0.03 99.00 99.00 99.00 99.00     L2:    4.88      99 99
ULAS J164742.13+300158.9 21.59  0.14 19.61  0.12 18.68  0.04 17.44  0.02 16.76  0.02 16.17  0.03 15.82  0.04 15.65  0.10    L1.5    2.82      99 99
ULAS J164955.93+312852.9 21.52  0.12 19.64  0.12 18.71  0.04 17.30  0.02 16.33  0.01 15.57  0.02 15.08  0.03 14.77  0.05    L4.5   14.28      99 99
ULAS J204342.05+004258.0 20.66  0.13 18.53  0.06 17.74  0.02 16.79  0.02 16.16  0.02 15.65  0.02 15.17  0.04 15.10  0.09      L0   10.78      99 99
ULAS J204429.15+002636.2 21.26  0.10 19.07  0.06 18.31  0.05 17.22  0.03 16.48  0.04 15.99  0.03 15.72  0.05 15.74  0.16    L0.5    7.59      99 99
ULAS J204528.69+005735.2 21.59  0.16 19.43  0.10 18.56  0.05 17.32  0.03 16.79  0.04 16.16  0.03 15.84  0.05 15.86  0.17      L1    7.37      99 99
ULAS J204839.38+005729.3 20.73  0.08 18.68  0.05 17.84  0.02 16.78  0.02 16.20  0.02 15.68  0.02 99.00 99.00 99.00 99.00     L0:    1.23      99 99
ULAS J205548.07-003334.7 21.04  0.08 19.21  0.08 18.46  0.04 17.08  0.02 16.24  0.02 15.48  0.02 15.09  0.04 14.77  0.07      L3   19.66      99 99
ULAS J205922.17+005824.8 21.09  0.09 19.13  0.07 18.37  0.05 17.36  0.03 16.63  0.03 16.06  0.03 15.89  0.05 15.67  0.13      L0    6.39      99 99
ULAS J205958.07-001236.8 20.99  0.07 18.93  0.06 18.08  0.03 17.01  0.02 16.25  0.03 15.75  0.02 15.45  0.04 15.33  0.10    L0.5    4.49      99 99
ULAS J210013.79+005242.8 21.55  0.13 19.36  0.08 18.58  0.07 17.46  0.04 16.64  0.03 16.10  0.03 15.70  0.05 15.53  0.11    L1.5    3.91      99 99
ULAS J210038.42-003921.3 21.05  0.08 18.92  0.06 18.05  0.03 16.97  0.02 16.26  0.02 15.71  0.02 15.33  0.04 15.28  0.09      L1    4.99      99 99
ULAS J210515.31-003701.3 20.71  0.06 18.65  0.05 17.72  0.03 16.58  0.02 15.89  0.02 15.27  0.01 14.96  0.04 14.74  0.07    L1.5    2.26      99 99
ULAS J210607.13-002130.5 20.99  0.46 19.02  0.15 17.97  0.03 16.80  0.02 16.05  0.02 15.37  0.02 99.00 99.00 99.00 99.00   L2.5:    0.86      99 99
ULAS J211045.62+000557.0 21.30  0.08 19.48  0.10 18.25  0.04 17.17  0.02 16.54  0.03 15.90  0.02 99.00 99.00 99.00 99.00   L1.5:    8.17    L1.5 28
ULAS J211337.67-004116.3 21.26  0.10 19.97  0.32 18.44  0.04 17.43  0.03 16.92  0.04 16.34  0.04 99.00 99.00 99.00 99.00     L0:    6.34      99 99
ULAS J211846.80-001044.3 20.51  0.05 18.39  0.04 17.41  0.02 16.30  0.01 15.69  0.01 15.17  0.01 14.88  0.03 14.69  0.06    L0.5   11.61      L0  4
ULAS J212218.93-005745.2 21.61  0.13 19.41  0.10 18.51  0.05 17.24  0.03 16.43  0.03 15.75  0.02 15.31  0.04 14.96  0.08    L3.5    1.88      99 99
ULAS J212359.16-002046.0 20.60  0.05 18.63  0.05 17.81  0.03 16.77  0.02 16.17  0.02 15.56  0.02 15.41  0.04 15.14  0.09      L0    5.61      99 99
ULAS J213455.38+011126.0 21.21  0.08 19.21  0.06 18.31  0.04 16.92  0.02 16.04  0.02 15.19  0.01 14.55  0.03 14.11  0.05     L5p   20.42      99 99
ULAS J214046.47+011257.5 20.66  0.06 18.38  0.04 17.35  0.02 16.10  0.01 15.35  0.01 14.63  0.01 14.08  0.03 13.83  0.04    L3.5    9.19      L3  5
ULAS J214134.65-005923.1 20.88  0.08 18.81  0.06 18.01  0.03 17.11  0.02 16.37  0.03 15.89  0.02 15.48  0.04 15.31  0.11      L0    7.67      99 99
ULAS J214533.99+000737.3 20.64  0.06 18.57  0.05 17.65  0.02 16.44  0.01 15.76  0.02 15.24  0.02 14.91  0.03 14.64  0.06    L1.5    5.75     L2:  6
ULAS J214542.50-002756.3 21.43  0.11 19.36  0.08 18.46  0.05 17.32  0.03 16.61  0.03 16.01  0.03 15.72  0.05 15.71  0.15      L1    4.84      99 99
ULAS J214623.86-000114.9 21.08  0.08 18.94  0.06 18.05  0.03 16.80  0.02 16.05  0.02 15.40  0.02 15.08  0.04 14.78  0.07    L2.5    4.15      99 99
ULAS J214727.67+010104.0 18.46  0.02 16.48  0.02 15.48  0.01 14.52  0.01 13.92  0.01 13.37  0.01 13.06  0.02 12.73  0.03      L0    5.78      M9  3
ULAS J214850.87-000411.1 21.21  0.09 19.21  0.07 18.22  0.04 17.18  0.03 16.43  0.03 15.90  0.03 15.57  0.05 15.47  0.11      L1    4.34      99 99
ULAS J215334.37-010438.5 20.97  0.08 19.12  0.08 18.10  0.04 17.07  0.03 16.36  0.03 15.82  0.03 15.66  0.05 15.50  0.12      L0    8.18      99 99
ULAS J215529.05+005402.9 20.74  0.06 18.99  0.06 17.94  0.04 16.91  0.02 16.24  0.02 15.78  0.02 15.50  0.04 15.01  0.09      L0   11.33      99 99
ULAS J215720.32+012955.9 20.80  0.07 18.81  0.06 18.02  0.04 16.97  0.02 16.16  0.03 15.54  0.02 15.31  0.04 15.07  0.08      L1    8.24      99 99
ULAS J215817.70+000259.9 21.11  0.08 19.14  0.08 18.34  0.04 17.16  0.02 16.38  0.03 15.74  0.02 15.37  0.04 14.98  0.08      L2    4.67    L1.5 10
ULAS J221016.26-005900.9 20.85  0.07 18.93  0.06 17.94  0.03 17.11  0.02 16.45  0.04 15.89  0.03 15.51  0.05 15.26  0.09      L0    9.66      99 99
ULAS J221721.02+043558.7 19.98  0.05 18.41  0.06 17.57  0.02 16.33  0.01 15.57  0.01 14.87  0.01 14.52  0.03 14.23  0.05     L2p   43.55      99 99
ULAS J221925.48+025325.2 21.47  0.13 19.61  0.10 18.78  0.05 17.47  0.03 16.79  0.04 16.26  0.04 16.12  0.07 15.64  0.13      L1   11.05      99 99
ULAS J221959.52+045133.3 20.44  0.05 18.36  0.04 17.54  0.02 16.43  0.01 15.82  0.02 15.22  0.01 14.89  0.03 14.78  0.06    L0.5    3.84      99 99
ULAS J222000.33+031030.7 21.40  0.10 19.59  0.10 18.64  0.05 17.49  0.03 16.96  0.06 16.23  0.04 16.01  0.06 15.85  0.15    L0.5    5.64      99 99
ULAS J222026.21+034331.7 20.08  0.05 18.14  0.04 17.29  0.01 16.32  0.01 15.57  0.02 15.04  0.01 14.85  0.03 14.67  0.06      L0    9.43      99 99
ULAS J222239.76+005854.5 22.49  0.25 19.81  0.10 18.77  0.05 17.23  0.03 16.52  0.03 15.84  0.03 15.38  0.04 15.00  0.08     L4p   24.57      99 99
ULAS J222629.69+001209.8 20.87  0.07 18.92  0.07 18.10  0.03 17.04  0.02 16.33  0.03 15.73  0.02 99.00 99.00 99.00 99.00   L0.5:    2.86      99 99
ULAS J222736.45+021555.5 21.21  0.07 19.12  0.06 18.25  0.03 17.13  0.02 16.36  0.02 15.81  0.02 15.48  0.04 15.32  0.10    L1.5    3.50      99 99
ULAS J222750.14+060648.6 21.12  0.10 18.91  0.07 18.12  0.03 17.21  0.03 16.51  0.03 16.00  0.03 15.64  0.04 15.51  0.11      L0    6.82      99 99
ULAS J223042.39+011150.3 19.43  0.03 17.36  0.02 16.51  0.01 15.54  0.01 14.93  0.01 14.42  0.01 14.14  0.03 13.88  0.04      L0    7.68      M9  5
ULAS J223114.76+074459.1 20.53  0.06 18.41  0.05 17.51  0.02 16.40  0.01 15.83  0.01 15.35  0.01 15.00  0.04 14.74  0.07      L0    6.49      99 99
ULAS J223340.18+070143.3 21.39  0.11 19.16  0.08 18.34  0.04 17.25  0.03 16.90  0.03 16.31  0.03 15.79  0.05 15.59  0.13     L0p   21.76      99 99
ULAS J223435.78+000735.4 21.85  0.15 19.50  0.10 19.03  0.08 17.44  0.03 16.74  0.04 16.15  0.04 15.55  0.04 15.37  0.11      L3   15.90      99 99
ULAS J223544.21+044059.5 20.82  0.06 18.83  0.06 17.87  0.03 16.66  0.02 15.90  0.01 15.30  0.01 14.94  0.04 14.72  0.07      L2    3.23      99 99
ULAS J223552.26+041854.9 19.95  0.05 17.61  0.03 16.56  0.01 15.28  0.01 14.45  0.01 13.79  0.01 13.24  0.03 12.98  0.03      L4   12.87      99 99
ULAS J223636.89+011132.3 21.81  0.14 19.62  0.09 18.45  0.04 17.11  0.02 16.24  0.02 15.47  0.02 14.93  0.04 14.65  0.07      L5    7.67    L3.5 29
ULAS J223710.35+055058.5 21.47  0.13 19.39  0.09 18.56  0.04 17.41  0.03 16.74  0.03 16.22  0.04 16.01  0.06 15.53  0.15    L0.5    3.37      99 99
ULAS J223717.56+065321.3 21.31  0.08 19.29  0.08 18.46  0.04 17.37  0.03 16.74  0.03 16.14  0.03 15.86  0.05 15.79  0.19    L0.5    1.66      99 99
ULAS J223756.91+071656.8 22.83  0.44 19.93  0.12 18.87  0.06 17.49  0.03 16.45  0.02 15.66  0.02 14.87  0.04 14.45  0.07      L7    6.99    L7.5 29
ULAS J223918.38+035910.0 21.02  0.15 18.94  0.09 18.14  0.03 16.80  0.01 15.89  0.01 15.19  0.01 14.60  0.03 14.30  0.06    L4.5    5.56      99 99
ULAS J223930.31+051837.5 20.92  0.12 18.91  0.08 17.95  0.03 16.98  0.02 16.38  0.02 15.89  0.02 15.55  0.05 15.25  0.12      L0    3.95      99 99
ULAS J223933.53+084656.6 20.37  0.05 18.46  0.05 17.58  0.02 16.40  0.01 15.57  0.01 14.92  0.01 14.61  0.03 14.47  0.06      L2   11.52      99 99
ULAS J224105.57+023050.1 20.97  0.07 18.97  0.07 18.14  0.03 17.14  0.02 16.42  0.02 15.89  0.02 99.00 99.00 99.00 99.00     L0:    1.68      99 99
ULAS J224130.00+073314.1 21.83  0.16 19.92  0.13 18.79  0.06 17.43  0.03 16.51  0.02 15.79  0.03 15.31  0.04 15.10  0.09      L4    9.51      99 99
ULAS J224131.54+080131.4 20.23  0.05 18.19  0.04 17.26  0.02 16.13  0.01 15.43  0.01 14.82  0.01 14.49  0.03 14.34  0.05    L1.5    3.97      99 99
ULAS J224147.74+040450.7 20.92  0.12 18.84  0.10 18.15  0.04 17.04  0.03 16.38  0.02 15.85  0.03 15.55  0.05 15.24  0.13      L0    2.45      99 99
ULAS J224237.49+092539.2 21.81  0.15 20.06  0.17 18.90  0.07 17.45  0.03 16.61  0.02 15.88  0.02 15.27  0.04 14.93  0.07    L4.5    7.29      99 99
ULAS J224324.99+045513.8 21.11  0.14 19.08  0.13 18.12  0.03 17.07  0.02 16.40  0.02 15.85  0.02 15.49  0.05 15.29  0.13    L0.5    1.39      99 99
ULAS J224434.15+012500.8 20.50  0.05 18.57  0.05 17.65  0.02 16.64  0.01 15.95  0.01 15.36  0.01 15.03  0.04 14.76  0.08    L0.5    2.43      99 99
ULAS J224523.07+075142.0 21.40  0.13 19.41  0.09 18.39  0.03 17.04  0.02 16.02  0.01 15.19  0.01 99.00 99.00 99.00 99.00   L5.5:   13.67      99 99
ULAS J224649.06-002613.1 21.36  0.12 19.16  0.08 18.43  0.04 17.31  0.02 16.69  0.03 16.15  0.03 15.99  0.06 15.56  0.14      L0    4.72      99 99
ULAS J224749.77+053207.9 21.95  0.20 19.54  0.12 18.60  0.04 17.46  0.03 16.90  0.04 16.43  0.04 16.06  0.06 16.01  0.19      L0   10.19      99 99
ULAS J224835.89+050423.2 20.84  0.07 18.82  0.06 17.93  0.02 17.01  0.02 16.37  0.02 15.79  0.02 15.48  0.04 15.32  0.10      L0    4.08      99 99
ULAS J224940.13-011236.9 21.22  0.09 19.08  0.07 18.09  0.03 16.84  0.02 16.17  0.02 15.54  0.02 15.09  0.04 14.78  0.08    L2.5    4.49      99 99
ULAS J224953.48+004404.8 21.58  0.14 18.85  0.07 17.81  0.03 16.48  0.01 15.35  0.01 14.43  0.01 13.61  0.03 13.12  0.03     L7p   71.26      L3  5
ULAS J225016.39+080822.4 19.99  0.04 17.71  0.03 16.67  0.01 15.50  0.01 15.05  0.01 14.51  0.01 14.04  0.03 13.71  0.04   L1.5p   44.95      L1 29
ULAS J225258.01+020932.1 20.68  0.06 18.63  0.05 17.74  0.02 16.76  0.01 16.13  0.01 15.56  0.02 15.16  0.04 15.11  0.11      L0    5.38      99 99
ULAS J225514.90-011151.6 20.58  0.06 18.54  0.05 17.60  0.02 16.58  0.01 15.86  0.01 15.29  0.01 15.05  0.04 14.82  0.08    L0.5    3.29   L0.5:  6
ULAS J225543.13+104708.8 21.01  0.10 18.87  0.07 17.91  0.03 16.74  0.02 16.02  0.02 15.42  0.02 15.00  0.04 14.87  0.08      L2    4.02      99 99
ULAS J225628.58+022443.0 21.38  0.09 19.19  0.07 18.33  0.04 17.25  0.03 16.58  0.02 15.97  0.02 15.73  0.05 15.38  0.11      L1    3.08      99 99
ULAS J225658.74+095253.5 21.55  0.19 19.14  0.07 18.30  0.04 17.34  0.02 16.68  0.04 16.20  0.03 15.72  0.05 15.61  0.14      L0    8.71      99 99
ULAS J225750.93+055032.7 21.32  0.08 19.43  0.07 18.52  0.05 17.31  0.03 16.64  0.03 16.09  0.02 15.79  0.05 15.58  0.13      L1    3.42      99 99
ULAS J225853.24+114850.0 20.53  0.09 18.24  0.06 17.40  0.01 16.30  0.01 15.67  0.01 15.09  0.01 14.78  0.03 14.72  0.07    L0.5   11.64      99 99
ULAS J230043.06+020014.6 20.94  0.06 18.90  0.05 17.99  0.03 16.57  0.01 15.67  0.01 14.91  0.01 14.42  0.03 14.09  0.04    L4.5   11.16      99 99
ULAS J230110.75+074559.9 19.74  0.03 17.86  0.03 16.71  0.01 15.60  0.01 14.88  0.01 14.24  0.01 13.90  0.03 13.60  0.03      L2   11.39      99 99
ULAS J230117.67+040414.9 19.74  0.03 17.66  0.03 16.81  0.01 15.74  0.01 15.04  0.01 14.45  0.01 14.08  0.03 13.80  0.04      L1    1.85      99 99
ULAS J230307.85+080013.5 21.16  0.08 19.30  0.07 18.43  0.03 17.36  0.02 16.70  0.03 16.17  0.03 16.05  0.06 15.66  0.14      L0    5.27      99 99
ULAS J230424.80+130111.3 21.16  0.11 18.94  0.06 18.00  0.02 16.69  0.01 15.93  0.02 15.20  0.02 14.69  0.03 14.54  0.06    L3.5    4.98    L3.5 28
ULAS J230443.30+093423.9 21.49  0.13 19.08  0.08 18.21  0.03 17.23  0.02 16.74  0.03 16.27  0.03 15.82  0.05 15.39  0.10     L0p   23.00      99 99
ULAS J230509.04+110716.7 20.32  0.07 18.32  0.06 17.47  0.02 16.48  0.01 15.81  0.01 15.32  0.01 15.06  0.04 14.78  0.06      L0    3.11      99 99
ULAS J230524.10+061922.9 19.50  0.03 17.48  0.03 16.63  0.01 15.67  0.01 14.91  0.01 14.37  0.01 14.14  0.03 13.99  0.04      L0    8.62      99 99
ULAS J230538.10+052407.2 21.02  0.15 18.90  0.08 17.96  0.02 16.57  0.01 15.67  0.01 14.93  0.01 14.43  0.03 14.09  0.04    L4.5    5.51      99 99
ULAS J230559.95+070554.1 21.00  0.08 19.05  0.07 18.08  0.03 17.10  0.02 16.49  0.02 15.90  0.02 15.88  0.05 15.43  0.11      L0   12.38      99 99
ULAS J230651.66+062529.8 20.96  0.07 18.79  0.05 17.90  0.03 16.75  0.02 16.06  0.02 15.49  0.02 15.22  0.04 15.11  0.08      L1    9.71      99 99
ULAS J230722.59-005746.7 21.79  0.17 19.75  0.13 18.63  0.05 17.46  0.03 16.90  0.03 16.60  0.04 16.11  0.06 15.64  0.15     L0p   22.34      L1 10
ULAS J230807.04+075446.0 19.84  0.03 17.92  0.03 16.90  0.01 15.82  0.01 15.18  0.01 14.55  0.01 14.28  0.03 13.98  0.04      L1    3.89      99 99
ULAS J230818.73+062951.4 17.54  0.10 15.36  0.03 14.37  0.01 13.49  0.01 12.85  0.01 12.35  0.01 99.00 99.00 99.00 99.00     L0:   11.40      99 99
ULAS J230852.99+025051.9 20.06  0.04 18.21  0.04 17.34  0.02 16.08  0.01 15.20  0.01 14.50  0.01 14.16  0.03 13.92  0.04   L2.5p   20.03      99 99
ULAS J230927.61+130708.4 21.32  0.11 19.57  0.11 18.65  0.04 17.34  0.02 16.57  0.04 15.91  0.03 15.47  0.04 15.10  0.09      L3    7.09      99 99
ULAS J231002.26+130635.4 22.01  0.21 19.95  0.15 18.78  0.05 17.48  0.02 16.69  0.04 15.97  0.03 15.46  0.04 15.11  0.08      L4    3.35      99 99
ULAS J231042.40+005435.9 21.34  0.12 19.22  0.08 18.47  0.05 17.14  0.02 16.24  0.03 15.65  0.02 15.26  0.04 15.12  0.09      L3   11.80      99 99
ULAS J231306.45+111556.4 21.43  0.20 19.58  0.16 18.35  0.04 17.34  0.03 16.74  0.03 16.15  0.03 15.84  0.05 15.70  0.15    L0.5    5.84      99 99
ULAS J231321.33+025346.1 20.93  0.07 18.83  0.05 17.88  0.02 16.76  0.02 16.22  0.02 15.68  0.02 15.41  0.04 15.19  0.10      L0    8.66      99 99
ULAS J231519.74+071933.8 21.55  0.09 19.67  0.09 18.63  0.06 17.37  0.03 16.59  0.03 15.89  0.02 15.53  0.05 15.22  0.09      L3    4.47      99 99
ULAS J231531.38+061714.4 20.21  0.04 18.07  0.04 17.01  0.01 15.75  0.01 14.89  0.01 14.11  0.01 13.58  0.03 13.16  0.03    L4.5    4.79      99 99
ULAS J231538.27+064619.2 21.44  0.13 19.19  0.08 18.45  0.05 17.40  0.03 16.87  0.03 16.28  0.03 15.92  0.05 15.76  0.14      L0    5.53      99 99
ULAS J231723.94+041722.0 21.06  0.16 19.18  0.11 18.35  0.03 17.42  0.02 16.62  0.02 16.14  0.03 99.00 99.00 99.00 99.00     L0:    6.25      99 99
ULAS J231824.60+052142.9 21.81  0.16 19.35  0.08 18.29  0.03 17.10  0.02 16.23  0.02 15.56  0.02 14.79  0.03 14.43  0.06      L5    9.45      99 99
ULAS J231853.18-001301.9 20.42  0.05 18.42  0.04 17.51  0.02 16.43  0.01 15.71  0.01 15.16  0.01 14.76  0.03 14.41  0.06    L1.5    3.19      99 99
ULAS J231917.91-002135.7 21.45  0.10 19.59  0.09 18.60  0.04 17.41  0.03 16.65  0.03 16.10  0.03 15.88  0.06 15.79  0.15    L1.5    9.23      99 99
ULAS J232016.32+064222.9 20.92  0.10 18.69  0.05 17.83  0.03 16.72  0.02 16.05  0.02 15.49  0.02 14.92  0.04 14.58  0.06      L2   13.71      99 99
ULAS J232145.63+055950.6 19.72  0.04 17.64  0.03 16.76  0.01 15.82  0.01 15.23  0.01 14.71  0.01 14.42  0.03 14.08  0.05      L0    9.16      99 99
ULAS J232234.43+104426.0 21.12  0.12 19.31  0.10 18.36  0.04 17.27  0.03 16.61  0.03 15.96  0.03 15.65  0.05 15.13  0.10    L1.5    6.44      99 99
ULAS J232304.16+050450.3 20.50  0.08 18.39  0.07 17.47  0.02 16.32  0.01 15.57  0.01 14.96  0.01 14.61  0.03 14.45  0.06    L1.5    5.48      99 99
ULAS J232307.11+054113.3 21.93  0.30 19.36  0.13 18.23  0.04 17.08  0.02 16.11  0.02 15.45  0.02 14.64  0.03 14.09  0.04    L8.5    3.25      99 99
ULAS J232327.17+042429.0 20.59  0.09 18.24  0.06 17.43  0.02 16.27  0.01 15.52  0.01 14.91  0.01 14.57  0.03 14.39  0.05    L1.5   10.25      99 99
ULAS J232332.37+090303.7 19.96  0.04 17.88  0.03 17.14  0.01 16.07  0.01 15.46  0.01 14.96  0.01 14.66  0.03 14.34  0.05      L0    4.69      99 99
ULAS J232343.37+051824.5 21.52  0.14 19.62  0.10 18.57  0.04 17.43  0.02 16.74  0.03 16.16  0.03 15.83  0.05 15.52  0.13    L1.5    1.87      99 99
ULAS J232345.77+075922.6 21.14  0.10 19.17  0.08 18.26  0.04 17.17  0.02 16.55  0.03 16.25  0.04 15.85  0.05 15.56  0.13      L0   11.88      99 99
ULAS J232425.45+131825.6 20.03  0.03 18.05  0.04 17.17  0.01 16.18  0.01 15.54  0.01 15.01  0.01 14.78  0.03 14.50  0.08      L0    3.50      99 99
ULAS J232438.70+050343.7 20.96  0.07 18.77  0.06 17.76  0.02 16.79  0.02 16.13  0.02 15.60  0.02 15.12  0.04 14.78  0.07      L1   15.04      99 99
ULAS J232447.53+104154.4 19.43  0.03 17.37  0.03 16.52  0.01 15.55  0.01 14.93  0.01 14.40  0.01 14.14  0.03 13.90  0.05      L0    6.89      99 99
ULAS J232527.18+091628.5 21.62  0.15 19.34  0.09 18.65  0.05 17.42  0.03 16.68  0.03 16.12  0.03 15.88  0.06 15.54  0.14    L1.5    6.60      99 99
ULAS J232608.18+074017.6 20.71  0.07 18.67  0.06 17.72  0.02 16.74  0.02 16.14  0.02 15.60  0.02 15.41  0.05 15.18  0.09      L0    7.41      99 99
ULAS J232647.13+111435.2 21.27  0.12 19.27  0.09 18.49  0.04 17.44  0.03 16.81  0.03 16.25  0.03 16.00  0.06 15.64  0.19      L0    1.08      99 99
ULAS J232715.67+151729.5 20.93  0.07 18.64  0.04 17.54  0.02 16.20  0.01 15.36  0.01 14.68  0.01 14.17  0.03 14.00  0.04     L4p   21.57    L3.5 29
ULAS J232810.55+065817.8 20.71  0.05 18.82  0.05 17.88  0.03 16.91  0.02 16.19  0.02 15.66  0.02 99.00 99.00 99.00 99.00     L0:    3.68      99 99
ULAS J232847.89+030714.4 21.26  0.10 19.28  0.08 18.34  0.03 17.23  0.02 16.65  0.02 16.07  0.03 15.75  0.05 15.60  0.13    L0.5    1.95      99 99
ULAS J232925.16+100929.5 20.51  0.06 18.35  0.05 17.61  0.02 16.63  0.01 15.98  0.02 15.47  0.02 15.16  0.04 14.90  0.10      L0    6.76      99 99
ULAS J232938.67+063003.2 19.83  0.03 17.76  0.02 16.92  0.01 15.94  0.01 15.31  0.01 14.76  0.01 14.54  0.03 14.22  0.05      L0    4.56      99 99
ULAS J233019.94+003652.6 21.51  0.12 19.21  0.07 18.46  0.03 17.24  0.03 16.54  0.03 16.01  0.03 15.65  0.05 15.32  0.09    L1.5    5.17      99 99
ULAS J233022.04+100559.5 20.37  0.05 18.37  0.04 17.58  0.02 16.31  0.01 15.44  0.01 14.75  0.01 14.36  0.03 14.11  0.05      L3   10.71      99 99
ULAS J233129.29+155221.9 18.92  0.02 16.92  0.02 16.03  0.01 14.98  0.01 14.30  0.01 13.74  0.01 13.47  0.03 13.19  0.03    L0.5    0.54      L0  4
ULAS J233205.09+125643.5 21.34  0.13 19.37  0.09 18.32  0.04 17.30  0.03 16.59  0.03 16.03  0.03 15.75  0.05 15.58  0.14      L1    4.17      99 99
ULAS J233245.90+025019.6 21.19  0.09 19.20  0.09 18.38  0.04 17.36  0.03 16.74  0.03 16.27  0.03 15.89  0.06 15.60  0.13      L0    3.09      99 99
ULAS J233333.44+025128.4 20.58  0.06 18.81  0.06 17.87  0.02 16.47  0.01 15.53  0.01 14.66  0.01 14.16  0.03 13.84  0.04   L4.5p   42.68      99 99
ULAS J233358.47+005012.1 18.77  0.03 16.79  0.03 15.88  0.01 14.93  0.01 14.36  0.01 13.85  0.01 13.46  0.03 12.95  0.03     L0p   26.41      M9  3
ULAS J233421.54+145529.0 21.44  0.10 19.49  0.10 18.66  0.05 17.48  0.03 16.85  0.05 16.34  0.05 15.76  0.05 15.54  0.13    L1.5    7.61      99 99
ULAS J233432.53+131315.3 21.91  0.19 18.96  0.06 17.86  0.02 16.60  0.01 15.58  0.01 14.66  0.01 13.80  0.03 13.28  0.03     L7p   50.87      99 99
ULAS J233449.31+103522.8 21.54  0.16 19.26  0.11 18.34  0.04 17.35  0.02 16.81  0.03 16.25  0.04 15.89  0.06 15.94  0.18      L0    8.54      99 99
ULAS J233526.43+081721.3 18.72  0.02 16.75  0.02 15.72  0.01 14.65  0.01 13.99  0.01 13.41  0.01 13.08  0.02 12.75  0.03      L1    5.56      L0  3
ULAS J233608.92+042057.2 20.39  0.11 18.51  0.07 17.67  0.02 16.65  0.01 15.97  0.02 15.42  0.02 99.00 99.00 99.00 99.00     L0:    1.93      99 99
ULAS J233615.99+004253.7 20.48  0.07 18.67  0.06 17.59  0.02 16.63  0.02 15.98  0.02 15.37  0.02 15.14  0.04 14.81  0.07    L0.5    7.50      L0  7
ULAS J233708.54+105305.3 21.32  0.10 19.59  0.10 18.69  0.05 17.35  0.03 16.50  0.03 15.83  0.03 15.46  0.04 15.05  0.08      L3   12.16      99 99
ULAS J233739.27-001646.6 21.24  0.08 19.24  0.07 18.28  0.04 17.36  0.04 16.74  0.03 16.23  0.03 15.95  0.06 15.63  0.13      L0    4.62      99 99
ULAS J233858.54+001429.8 21.04  0.07 19.02  0.07 18.20  0.03 17.13  0.03 16.38  0.02 15.92  0.02 15.57  0.05 15.26  0.10    L0.5    2.74      99 99
ULAS J233918.84+073240.1 20.96  0.06 18.82  0.05 17.98  0.02 16.90  0.01 16.17  0.02 15.60  0.02 15.12  0.04 14.78  0.09    L1.5    6.30      99 99
ULAS J233927.31+073046.8 21.12  0.07 18.95  0.05 17.92  0.02 16.96  0.02 16.33  0.02 15.75  0.02 15.44  0.04 15.16  0.09    L0.5   10.25      99 99
ULAS J233946.68+045919.7 21.07  0.09 19.13  0.08 18.19  0.04 17.31  0.04 16.74  0.03 16.23  0.03 15.66  0.05 15.23  0.11     L0p   23.69      99 99
ULAS J234034.39-001351.8 20.36  0.05 18.31  0.03 17.46  0.02 16.39  0.02 15.77  0.02 15.31  0.02 14.97  0.03 14.71  0.07      L0    2.55      L1  7
ULAS J234152.18+141423.8 21.74  0.15 19.43  0.10 18.52  0.05 17.41  0.04 16.79  0.04 16.13  0.03 15.92  0.05 15.85  0.15      L1    8.40      99 99
ULAS J234233.47+120449.7 21.60  0.18 19.27  0.11 18.47  0.05 17.39  0.03 16.70  0.03 16.20  0.03 15.79  0.05 15.65  0.13    L0.5    4.09      99 99
ULAS J234333.15+152259.9 20.98  0.08 18.97  0.05 18.03  0.04 17.17  0.02 16.46  0.03 15.94  0.03 15.48  0.04 15.28  0.09      L0   10.11      99 99
ULAS J234406.91+011515.8 20.37  0.04 18.45  0.04 17.53  0.02 16.36  0.01 15.63  0.02 15.04  0.01 14.63  0.03 14.40  0.08    L1.5    2.79      L3  7
ULAS J234512.07-005842.5 21.17  0.11 18.88  0.07 18.13  0.03 17.17  0.02 16.52  0.02 15.99  0.03 15.57  0.05 15.80  0.21      L0   11.13      99 99
ULAS J234539.07+005513.5 17.63  0.02 15.65  0.01 14.63  0.01 13.68  0.01 13.09  0.01 12.52  0.01 12.23  0.03 11.88  0.02      L0    7.84      M9  3
ULAS J234804.76+121923.6 21.59  0.15 19.45  0.10 18.53  0.04 17.25  0.02 16.54  0.02 15.81  0.02 15.37  0.04 14.96  0.08      L3    2.38      99 99
ULAS J234841.41-004022.7 21.54  0.10 19.47  0.07 18.56  0.05 17.48  0.03 16.88  0.03 16.38  0.04 16.07  0.07 16.16  0.28      L0    3.56    L1.5 10
ULAS J234942.63+070349.5 20.63  0.05 18.58  0.04 17.68  0.03 16.53  0.02 15.93  0.01 15.32  0.02 15.02  0.04 14.85  0.08      L1    3.46      99 99
ULAS J235003.58+133804.9 21.48  0.16 19.33  0.11 18.54  0.05 17.32  0.03 16.44  0.02 15.71  0.02 15.36  0.04 15.05  0.08      L3    5.41      99 99
ULAS J235022.12+001155.5 21.06  0.06 18.86  0.05 18.17  0.04 17.09  0.03 16.46  0.02 15.97  0.03 15.78  0.05 15.54  0.14      L0    9.58      99 99
ULAS J235128.75+003941.1 20.72  0.06 18.72  0.05 17.76  0.03 16.78  0.01 16.11  0.02 15.58  0.02 15.32  0.04 14.98  0.09      L0    2.46   L0.5:  6
ULAS J235206.72+125706.6 20.73  0.08 18.47  0.05 17.51  0.02 16.22  0.01 15.46  0.01 14.76  0.01 14.31  0.03 14.01  0.04    L3.5    4.54      99 99
ULAS J235223.44+105153.6 20.37  0.07 18.39  0.05 17.51  0.02 16.34  0.01 15.62  0.01 15.00  0.01 14.51  0.03 14.28  0.05      L2    2.57      99 99
ULAS J235452.63+104126.5 21.44  0.11 19.28  0.06 18.16  0.03 17.09  0.02 16.51  0.03 15.94  0.03 15.57  0.04 15.40  0.11      L1   13.55      99 99
ULAS J235707.10+052034.1 21.58  0.21 19.15  0.11 18.48  0.05 17.29  0.03 16.69  0.02 16.19  0.03 15.78  0.05 15.53  0.11    L0.5    5.84      99 99
ULAS J235715.41+114155.1 20.30  0.08 17.99  0.03 17.19  0.02 16.08  0.01 15.35  0.01 14.74  0.01 14.35  0.03 14.03  0.04    L1.5    8.37      99 99
ULAS J235731.54+003721.1 20.63  0.06 18.77  0.05 17.86  0.03 16.85  0.02 16.21  0.03 15.68  0.03 15.33  0.04 15.13  0.10      L0    2.91      99 99
ULAS J235803.08-001548.3 20.81  0.06 18.67  0.04 17.88  0.03 16.79  0.01 16.10  0.02 15.55  0.02 15.19  0.04 15.01  0.09    L0.5    3.37      99 99
ULAS J235842.01+000621.6 21.72  0.11 19.49  0.08 18.45  0.04 17.23  0.02 16.50  0.03 15.86  0.03 15.44  0.04 15.18  0.09    L2.5    7.00    L1.5 10
ULAS J235935.80+050404.8 21.27  0.12 19.00  0.08 18.29  0.04 17.22  0.03 16.49  0.02 15.89  0.02 15.54  0.05 15.45  0.12      L1    6.19      99 99
ULAS J235940.29+043659.9 20.10  0.05 18.07  0.04 17.28  0.01 16.36  0.01 15.75  0.01 15.20  0.01 14.77  0.03 14.48  0.05      L0   15.79      99 99


==> anc/table4.dat <==
# IAU_name i ierr z zerr y yerr j jerr h herr k kerr w1 w1err w2 w2err PhT chi2 SpT Ref
ULAS J000844.34+012729.4 99.00 99.00 99.00 99.00 18.20  0.04 16.99  0.02 17.40  0.06 17.54  0.10 17.02  0.14 14.83  0.07   T6.5:    1.26      99 99
ULAS J003451.98+052306.8 24.09  0.61 18.38  0.04 16.21  0.01 15.14  0.01 15.58  0.01 16.07  0.03 15.09  0.04 12.55  0.03     T7p   45.15    T6.5  1
ULAS J004730.55+113222.5 22.99  0.42 19.92  0.17 18.37  0.04 17.17  0.03 16.77  0.04 16.90  0.06 16.30  0.07 15.11  0.09      T3   15.59      99 99
ULAS J005011.92+144341.2 23.08  0.75 19.51  0.11 18.26  0.04 17.16  0.02 16.64  0.04 16.18  0.03 15.48  0.04 14.60  0.06    T1.5    4.86      99 99
ULAS J013525.37+020518.5 21.76  0.12 18.69  0.05 17.55  0.02 16.48  0.02 15.66  0.01 14.99  0.01 14.28  0.03 13.88  0.04     T0p   37.88      99 99
ULAS J013657.50+093347.2 20.42  0.06 16.01  0.02 14.39  0.01 13.25  0.01 12.81  0.01 12.59  0.01 99.00 99.00 99.00 99.00  T2.5p:   92.24    T2.5  1
ULAS J013744.87+090810.2 24.39  0.69 19.22  0.10 17.66  0.02 16.42  0.01 16.14  0.02 16.01  0.03 15.56  0.04 14.45  0.05      T3   15.97      99 99
ULAS J014016.91+015054.7 23.66  0.82 20.36  0.22 18.41  0.04 17.20  0.02 17.21  0.05 17.31  0.08 99.00 99.00 99.00 99.00   T4.5:    3.31      99 99
ULAS J015142.09+124429.3 22.41  0.31 18.90  0.07 17.40  0.02 16.39  0.01 15.60  0.01 15.29  0.01 14.62  0.03 13.93  0.04    T1.5   19.93      T1  2
ULAS J020742.90+000056.2 24.14  0.47 19.83  0.12 18.02  0.03 16.73  0.01 16.81  0.04 16.72  0.05 16.30  0.06 15.05  0.07      T4   14.72    T4.5  3
ULAS J022306.75+031833.2 24.22  0.57 20.15  0.15 18.40  0.04 17.26  0.02 17.01  0.04 17.15  0.07 16.27  0.06 15.12  0.08    T3.5   10.64      99 99
ULAS J023040.40+020521.1 23.32  0.52 20.42  0.17 18.25  0.04 16.88  0.02 17.16  0.05 17.04  0.07 17.00  0.11 15.05  0.07     T5p   27.33      99 99
ULAS J025409.58+022358.7 23.70  0.49 19.41  0.07 17.00  0.01 15.92  0.01 16.29  0.02 16.73  0.05 15.81  0.05 12.76  0.03     T8p   42.15      T8  6
ULAS J032553.12+042540.1 24.92  0.49 19.17  0.08 17.17  0.01 16.00  0.01 16.26  0.02 16.52  0.04 15.89  0.05 13.81  0.04     T6p   20.04    T5.5  4
ULAS J074149.01+235126.0 24.59  0.37 19.04  0.05 17.13  0.01 15.89  0.01 16.10  0.02 16.28  0.04 15.90  0.06 14.12  0.05     T5p   33.17      T5  5
ULAS J075547.94+221214.7 99.00 99.00 18.43  0.05 16.61  0.01 15.47  0.01 15.78  0.01 15.89  0.02 15.34  0.04 13.51  0.03    T5.5    2.10      T5  1
ULAS J081918.58+210310.5 99.00 99.00 20.48  0.33 18.25  0.03 16.95  0.01 17.28  0.03 17.18  0.06 16.95  0.11 15.24  0.09      T5   13.74    T5.5 15
ULAS J082155.52+250939.6 99.00 99.00 99.00 99.00 18.61  0.04 17.23  0.02 17.29  0.07 17.23  0.09 16.92  0.10 15.61  0.12     T4:   14.00    T4.5 18
ULAS J082707.66-020408.2 99.00 99.00 19.80  0.16 18.36  0.05 17.16  0.02 17.43  0.05 17.52  0.11 99.00 99.00 99.00 99.00     T5:    5.60    T5.5  6
ULAS J083048.88+012828.9 25.04  0.38 19.08  0.07 17.20  0.01 16.05  0.01 16.25  0.02 16.35  0.04 15.66  0.05 14.13  0.04     T5p   34.67    T4.5  5
ULAS J083717.20-000019.3 23.12  0.42 19.41  0.10 18.12  0.03 16.99  0.02 16.29  0.02 15.92  0.02 15.33  0.04 14.68  0.06    T1.5   16.97    T0.5  3
ULAS J090521.61+100654.9 22.96  0.32 19.44  0.08 18.20  0.03 17.08  0.02 16.39  0.02 16.07  0.02 15.17  0.04 14.36  0.05      T1    9.89      99 99
ULAS J091544.12+053103.9 23.48  0.63 19.58  0.14 18.14  0.02 16.93  0.01 16.54  0.03 16.58  0.05 99.00 99.00 99.00 99.00     T3:    6.94      T3 21
ULAS J094229.45+023333.0 99.00 99.00 19.96  0.20 18.69  0.05 17.46  0.04 17.14  0.04 17.37  0.08 16.79  0.10 15.72  0.14    T3.5   19.08      99 99
ULAS J095429.93+062310.1 23.73  0.64 19.46  0.10 17.87  0.02 16.59  0.01 16.89  0.02 17.17  0.07 16.47  0.08 14.62  0.06    T5.5    8.17    T5.5  6
ULAS J101243.53+102101.7 25.08  0.53 19.97  0.21 18.02  0.02 16.88  0.01 17.24  0.05 17.45  0.08 16.32  0.07 14.18  0.05   T7.5p   20.33    T5.5  7
ULAS J102109.61-030420.2 23.21  0.56 18.76  0.05 17.04  0.01 15.92  0.01 15.58  0.01 15.37  0.02 14.74  0.03 13.81  0.04    T2.5   16.18   T1+T4  8
ULAS J102940.52+093514.6 99.00 99.00 99.00 99.00 18.28  0.03 17.28  0.02 17.70  0.05 17.69  0.08 16.78  0.12 14.38  0.07   T7.5:    8.78      T8 20
ULAS J104829.08+091939.4 23.89  0.58 19.17  0.08 17.57  0.02 16.45  0.02 15.97  0.02 15.93  0.03 15.32  0.04 14.32  0.05    T2.5   17.76    T2.5  4
ULAS J105131.80+025751.0 99.00 99.00 99.00 99.00 18.48  0.04 17.46  0.03 17.77  0.10 17.94  0.16 16.97  0.13 15.09  0.09   T6.5:   11.34      99 99
ULAS J110725.16+012014.2 99.00 99.00 99.00 99.00 18.56  0.03 17.34  0.02 16.89  0.04 16.35  0.04 99.00 99.00 99.00 99.00  T1.5::    3.19      99 99
ULAS J110829.28+154301.3 22.71  1.13 19.49  0.40 18.03  0.02 16.85  0.01 16.16  0.02 15.52  0.02 99.00 99.00 99.00 99.00     T0:    3.13      99 99
ULAS J111009.86+011610.6 23.52  0.72 19.10  0.10 17.34  0.01 16.16  0.01 16.20  0.02 16.05  0.03 15.44  0.04 13.92  0.04      T4   18.05    T5.5  9
ULAS J114340.47+061358.9 24.31  0.55 19.91  0.12 17.93  0.02 16.82  0.01 16.80  0.03 16.97  0.07 16.40  0.08 14.75  0.07    T4.5    7.40      99 99
ULAS J115700.57+061104.1 23.17  0.40 19.76  0.09 18.23  0.03 17.08  0.01 16.46  0.02 16.09  0.02 15.40  0.04 14.50  0.06    T1.5    3.24    T1.5  5
ULAS J115759.04+092200.7 25.13  0.85 19.35  0.14 18.01  0.03 16.80  0.01 16.41  0.02 16.24  0.04 99.00 99.00 99.00 99.00   T2.5:    6.76    T2.5 10
ULAS J120257.05+090158.8 23.58  0.45 20.15  0.11 18.06  0.03 16.80  0.02 16.89  0.03 17.00  0.06 16.60  0.09 14.94  0.08    T4.5   14.31      T5  7
ULAS J120444.67-015034.8 23.27  0.59 20.12  0.19 17.99  0.03 16.81  0.02 17.07  0.04 17.29  0.09 16.57  0.09 14.67  0.06      T6    7.22    T5.5  6
ULAS J120746.84+024426.1 21.10  0.11 17.87  0.04 16.62  0.01 15.45  0.01 14.71  0.01 14.19  0.01 13.43  0.03 12.79  0.03    T0.5    7.07      L8 11
ULAS J121019.23+033341.8 22.77  0.51 19.83  0.17 17.78  0.02 16.71  0.02 16.92  0.04 17.08  0.07 16.66  0.09 14.83  0.07    T5.5    8.56      99 99
ULAS J123146.99+084725.8 22.44  0.28 18.40  0.04 16.34  0.01 15.15  0.01 15.46  0.01 15.55  0.02 15.07  0.04 13.08  0.03      T6   13.69    T5.5  1
ULAS J123754.49+060736.0 23.99  0.96 19.67  0.11 18.40  0.03 17.20  0.02 16.40  0.02 15.85  0.02 15.13  0.04 14.35  0.06      T0    2.43      99 99
ULAS J124426.52+265556.5 99.00 99.00 20.47  0.32 18.66  0.05 17.40  0.02 17.41  0.05 17.25  0.08 16.96  0.11 15.66  0.12      T4    8.03      99 99
ULAS J125015.59+262846.7 22.62  0.33 19.80  0.12 17.75  0.02 16.40  0.01 16.74  0.02 16.79  0.05 16.41  0.07 14.59  0.05     T5p   20.98    T6.5 12
ULAS J125323.21+301606.7 99.00 99.00 99.00 99.00 18.97  0.07 17.38  0.03 17.28  0.04 17.26  0.07 99.00 99.00 99.00 99.00  T3.5::   19.58      99 99
ULAS J125453.59-012246.2 21.88  0.28 17.52  0.03 15.86  0.01 14.67  0.01 14.14  0.01 13.89  0.01 13.31  0.03 12.41  0.02     T2p   31.85      T2 13
ULAS J130041.74+122114.7 99.00 99.00 19.79  0.18 17.72  0.02 16.69  0.01 17.01  0.04 16.90  0.06 16.04  0.06 13.85  0.04   T7.5p   32.62    T8.5 14
ULAS J131307.47+123540.7 23.25  0.62 20.18  0.18 18.58  0.05 17.43  0.02 16.91  0.03 16.50  0.04 16.06  0.06 15.28  0.09      T2   13.98      99 99
ULAS J131610.13+031205.5 22.46  0.37 19.51  0.11 18.00  0.03 16.75  0.02 16.13  0.02 15.43  0.02 99.00 99.00 99.00 99.00     T0:   10.68      99 99
ULAS J131615.92+331306.7 24.11  0.53 20.53  0.18 18.71  0.04 17.49  0.03 17.89  0.07 17.88  0.14 17.35  0.12 15.45  0.08    T5.5    3.69      99 99
ULAS J132605.18+120009.9 99.00 99.00 20.80  0.41 18.64  0.04 17.49  0.02 17.66  0.06 17.58  0.08 16.73  0.08 15.36  0.09      T4   13.36      T6  7
ULAS J133529.39+301051.9 23.02  0.48 19.80  0.16 18.40  0.04 17.30  0.03 16.55  0.02 15.96  0.02 99.00 99.00 99.00 99.00   T0.5:    2.58      99 99
ULAS J133750.47+263648.6 24.73  0.49 19.81  0.11 17.72  0.02 16.56  0.01 16.81  0.03 17.02  0.06 16.40  0.07 14.60  0.05    T5.5    8.92      T5 12
ULAS J134331.79+073434.0 99.00 99.00 20.68  0.22 18.47  0.05 17.33  0.03 17.19  0.04 17.23  0.08 99.00 99.00 99.00 99.00     T4:    7.64      99 99
ULAS J134403.70+083951.5 22.70  0.32 19.47  0.08 18.37  0.04 17.21  0.02 16.50  0.02 16.04  0.03 15.16  0.04 14.38  0.05    T0.5   10.90      99 99
ULAS J134436.84+110957.5 24.37  0.52 20.12  0.13 18.44  0.05 17.22  0.02 16.92  0.03 16.93  0.06 99.00 99.00 99.00 99.00     T3:    5.93      99 99
ULAS J134646.10-003151.4 23.42  0.56 18.94  0.06 16.80  0.01 15.64  0.01 15.97  0.01 15.96  0.02 15.40  0.04 13.63  0.03   T5.5p   21.47    T6.5  2
ULAS J134646.70+282009.2 24.77  0.63 19.84  0.19 18.95  0.06 17.45  0.03 17.59  0.05 17.60  0.10 17.43  0.14 15.55  0.10   T4.5p   25.89      99 99
ULAS J140255.67+080054.5 22.60  0.34 19.41  0.08 17.99  0.03 16.84  0.01 16.20  0.02 15.71  0.02 14.93  0.03 14.23  0.04      T1    4.01    T1.5  4
ULAS J141623.94+134836.3 99.00 99.00 99.00 99.00 18.16  0.03 17.26  0.02 17.58  0.03 18.93  0.24 99.00 99.00 99.00 99.00   T7p::   31.65    T7.5 16
ULAS J141756.22+133045.8 23.76  0.58 19.76  0.13 17.94  0.03 16.77  0.01 17.00  0.03 17.00  0.04 16.60  0.07 14.73  0.05      T5    4.19    T5.5 15
ULAS J142718.33+011206.2 22.31  0.40 19.73  0.17 18.83  0.07 17.48  0.04 16.75  0.03 16.39  0.04 15.49  0.04 14.91  0.07    T0.5   17.82      99 99
ULAS J150411.72+102716.9 23.60  0.52 19.70  0.10 17.63  0.02 16.51  0.01 16.99  0.05 17.12  0.08 16.22  0.06 14.06  0.04      T7    8.90      T7  4
ULAS J150457.65+053800.8 23.37  0.38 19.84  0.13 17.64  0.02 16.59  0.02 17.05  0.04 17.41  0.09 16.00  0.05 14.23  0.04     T7p   58.70    T6.5 15
ULAS J151603.00+025927.7 22.63  0.38 19.18  0.08 17.96  0.03 16.88  0.02 16.08  0.02 15.44  0.02 14.65  0.03 14.09  0.05      T0    5.67      T0  1
ULAS J152103.14+013143.2 24.38  0.52 19.07  0.06 17.34  0.02 16.10  0.01 15.68  0.01 15.57  0.02 14.91  0.03 13.94  0.04   T2.5p   30.14      T2  1
ULAS J152502.10+083344.0 22.48  0.21 19.83  0.10 18.25  0.03 17.17  0.02 16.62  0.02 16.22  0.03 15.26  0.04 14.54  0.06     T1p   29.40      99 99
ULAS J163931.50+323212.8 23.57  0.46 19.79  0.11 18.14  0.02 16.71  0.01 16.72  0.03 16.80  0.06 16.55  0.43 15.15  0.07     T4p   30.27      T3 20
ULAS J212413.99+010002.5 23.33  0.42 18.94  0.05 17.21  0.02 15.83  0.01 16.05  0.02 16.09  0.03 15.66  0.05 14.15  0.04    T4.5   18.01      T5  3
ULAS J215918.89+030503.5 22.84  0.38 19.43  0.09 18.11  0.03 16.98  0.02 16.29  0.02 15.72  0.02 14.89  0.03 14.28  0.05    T0.5    4.99      99 99
ULAS J222623.06+044004.1 99.00 99.00 99.00 99.00 18.04  0.03 16.90  0.02 17.45  0.07 17.24  0.09 16.86  0.11 14.51  0.06     T7:   11.00      T8 17
ULAS J232035.29+144829.8 22.82  0.34 19.80  0.15 17.94  0.03 16.76  0.02 17.11  0.04 17.25  0.10 16.59  0.08 14.34  0.06      T7   17.44      T7 15
ULAS J232123.79+135454.9 24.21  0.50 20.00  0.12 17.65  0.03 16.69  0.02 17.09  0.06 17.36  0.10 16.94  0.12 14.11  0.06      T7   18.04    T7.5 15
ULAS J232254.37+121159.7 99.00 99.00 99.00 99.00 18.66  0.06 17.29  0.02 17.14  0.05 17.13  0.07 99.00 99.00 99.00 99.00  T3.5::    5.65      99 99
ULAS J232315.39+071931.0 23.36  0.35 19.82  0.10 18.50  0.04 17.30  0.02 16.55  0.03 16.20  0.03 15.47  0.04 14.76  0.07      T1    3.94      T2 19
ULAS J232905.11+132533.1 23.09  0.50 19.98  0.17 18.69  0.06 17.35  0.03 17.04  0.04 16.42  0.04 99.00 99.00 15.14  0.10    T1.5   15.32      99 99
ULAS J233227.03+123452.0 22.30  0.26 19.37  0.10 18.10  0.04 16.90  0.02 16.39  0.03 15.88  0.03 15.18  0.04 14.77  0.07   T1.5p   36.40      99 99
ULAS J233910.43+135221.8 24.41  0.55 20.27  0.22 16.96  0.01 15.85  0.01 16.06  0.02 16.20  0.04 15.21  0.04 13.80  0.04   T4.5p   91.53      T5  9
ULAS J234228.96+085620.1 23.36  0.41 19.55  0.09 17.42  0.02 16.37  0.01 16.73  0.03 16.98  0.06 15.97  0.06 13.95  0.04      T7   16.53      T7 15
ULAS J235716.50+122741.9 23.02  0.39 19.45  0.12 17.34  0.02 16.10  0.01 16.49  0.03 16.52  0.04 15.74  0.05 14.02  0.04   T5.5p   27.17      T6 12

